Correlations of zero-entropy critical states in the XXZ model: integrability and Luttinger theory far from the ground state

Pumping a finite energy density into a quantum system typically leads to `melted' states characterized by exponentially-decaying correlations, as is the case for finite-temperature equilibrium situations. An important exception to this rule are states which, while being at high energy, maintain a low entropy. Such states can interestingly still display features of quantum criticality, especially in one dimension. Here, we consider high-energy states in anisotropic Heisenberg quantum spin chains obtained by splitting the ground state's magnon Fermi sea into separate pieces. Using methods based on integrability, we provide a detailed study of static and dynamical spin-spin correlations. These carry distinctive signatures of the Fermi sea splittings, which would be observable in eventual experimental realizations. Going further, we employ a multi-component Tomonaga-Luttinger model in order to predict the asymptotics of static correlations. For this effective field theory, we fix all universal exponents from energetics, and all non-universal correlation prefactors using finite-size scaling of matrix elements. The correlations obtained directly from integrability and those emerging from the Luttinger field theory description are shown to be in extremely good correspondence, as expected, for the large distance asymptotics, but surprisingly also for the short distance behavior. Finally, we discuss the description of dynamical correlations from a mobile impurity model, and clarify the relation of the effective field theory parameters to the Bethe Ansatz solution.

==> figures/DSF/2dplot.sh <==
filename="multiplot2d"
gnuplot << EOF
#set terminal epslatex standalone color size 1.5*2*8.6cm,1.5*0.8*1*8.6cm "default" 8
#set terminal epslatex standalone color size 1.15*12.5cm,.85*3*1.15*4cm "default" 8
set terminal epslatex standalone color size 17cm,12cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'white' lt 1 lw 0.01 pt 5 ps 0   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 3,4
unset key
#set ticslevel 0.0
set xrange [0:2*pi]
set yrange [-1:2.2]
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:5]
set cbtics 1
set cblabel "\$S^{a\\\bar a}(q,\\\omega) \$" offset .8
unset xtics
unset xlabel
unset colorbox
#
#
#
#
set tmargin at screen .96
set bmargin at screen .69
set lmargin at screen 0.04+0.002
set rmargin at screen 0.265-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=0 \$" at graph 0.01,1.05
set ylabel "\$ E \$" offset 2,0
set ytics 1
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx0.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.265+0.002
set rmargin at screen 0.49-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=2 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx4.dsf' with image
set lmargin at screen 0.49+0.002
set rmargin at screen 0.715-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=6 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx12.dsf' with image
set colorbox
set lmargin at screen 0.715+0.002
set rmargin at screen 0.94-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=12 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set tmargin at screen .65
set bmargin at screen .38
set lmargin at screen 0.04+0.002
set rmargin at screen 0.265-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=0 \$" at graph 0.01,1.05
set ylabel "\$ E \$" offset 2,0
set ytics 1
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
unset ytics
unset ylabel
set lmargin at screen 0.265+0.002
set rmargin at screen 0.49-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=2 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
set lmargin at screen 0.49+0.002
set rmargin at screen 0.715-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=6 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
set colorbox
set lmargin at screen 0.715+0.002
set rmargin at screen 0.94-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=12 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set tmargin at screen .34
set bmargin at screen .07
set xlabel "\$ q \$" offset 0,0.6
set xtics ("\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set lmargin at screen 0.04+0.002
set rmargin at screen 0.265-0.002
set label 1 "\$ \\\Delta=1,\\\; s=0 \$" at graph 0.01,1.05
set ylabel "\$ E \$" offset 2,0
set ytics 1
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
unset ytics
unset ylabel
set lmargin at screen 0.265+0.002
set rmargin at screen 0.49-0.002
set label 1 "\$ \\\Delta=1,\\\; s=2 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
set lmargin at screen 0.49+0.002
set rmargin at screen 0.715-0.002
set label 1 "\$ \\\Delta=1,\\\; s=6 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
set colorbox
set lmargin at screen 0.715+0.002
set rmargin at screen 0.94-0.002
set label 1 "\$ \\\Delta=1,\\\; s=12 \$" at graph 0.01,1.05
set xtics ("\$ 2 \\\pi \$" 2.*pi, "\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset multiplot
unset output 

EOF




epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF/plot.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 2.5*8.6cm,1.5*8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 3,4
set tmargin 0.4
#set lmargin 6.2
set rmargin 0
#set bmargin 0
set xrange [0:2*pi]
set yrange [-1:2.2]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ E \$" offset 2,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
unset key
#set pm3d map
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:5]
set cbtics 1
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx0.dsf' with image 
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx24.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF/plot_2.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 2.5*8.6cm,8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 2,4
set tmargin 0.4
#set lmargin 6.2
set rmargin 0
#set bmargin 0
set xrange [0:2*pi]
set yrange [-1:2.2]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ E \$" offset 2,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
unset key
#set pm3d map
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:4]
set cbtics 1
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF/t2dplot.sh <==
filename="multiplot2d"
gnuplot << EOF
#set terminal epslatex standalone color size 1.5*2*8.6cm,1.5*0.8*1*8.6cm "default" 8
#set terminal epslatex standalone color size 1.15*12.5cm,.85*3*1.15*4cm "default" 8
set terminal epslatex standalone color size 16cm,15cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'white' lt 1 lw 0.01 pt 5 ps 0   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 4,4
unset key
#set ticslevel 0.0
set xrange [0:2*pi]
set yrange [-1:2.2]
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:5]
set cbtics 1
set cblabel "\$S^{zz}(q,\\\omega) \$" offset .8
unset xtics
unset xlabel
unset colorbox
#
#
#
#
set tmargin at screen .975
set bmargin at screen .765
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=0 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx0.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=0 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=0 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set tmargin at screen .74
set bmargin at screen .53
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=2 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx4.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=2 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=2 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set tmargin at screen .505
set bmargin at screen .295
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=6 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx12.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=6 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=6 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set xlabel "\$ q \$" offset 0,0.6
set xtics ("\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set tmargin at screen .27
set bmargin at screen .06
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=12 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx24.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=12 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=12 \$" at graph 0.01,1.05
set xtics ("\$ 2 \\\pi \$" 2.*pi, "\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset colorbox
#
#
#
#
#
#
#
unset multiplot
unset output 

EOF




epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF4/smp.sh <==
filename="multiSmp"
gnuplot << EOF
set terminal epslatex standalone color size 1.25*8.6cm,1.25*.75*8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 2,2
set tmargin 0.4
#set lmargin 3
set rmargin 0
#set bmargin 2
set xrange [pi/2:3*pi/2]
set yrange [-1:1]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ \\\omega \$" offset 2,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
unset key
#set pm3d map
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:25]
set cbtics 5
#plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx0.dsf' with image 
#plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx4.dsf' with image
#plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx12.dsf' with image
#plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx24.dsf' with image
#plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
#plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
#plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
#plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF4/szz.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 1.25*8.6cm,1.25*.75*8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 2,2
set tmargin 0.4
#set lmargin 3
set rmargin 0
#set bmargin 2
set xrange [0:2*pi]
set yrange [-1:2.2]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ \\\omega \$" offset 2,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
unset key
#set pm3d map
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:5]
set cbtics 1
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx0.dsf' with image 
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx24.dsf' with image
#plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
#plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
#plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
#plot '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
#plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
#plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
#plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
#plot '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF_Smp/plot.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 2.5*8.6cm,1.5*8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 3,4
set tmargin 0.4
#set lmargin 6.2
set rmargin 0
#set bmargin 0
#set xrange [0:2*pi]
set xrange [0.5*pi:1.5*pi]
set yrange [-1:1.]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ E \$" offset 2,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
unset key
#set pm3d map
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:25]
set cbtics 5
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx24.dsf' with image
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF_Smp/plot_2.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 2.5*8.6cm,8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 2,4
set tmargin 0.4
#set lmargin 6.2
set rmargin 0
#set bmargin 0
#set xrange [0:2*pi]
set xrange [0.5*pi:1.5*pi]
set yrange [-1:1.]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ E \$" offset 2,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
unset key
#set pm3d map
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:25]
set cbtics 5
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF_Smp/t2dplot.sh <==
filename="multiplot2d"
gnuplot << EOF
#set terminal epslatex standalone color size 1.5*2*8.6cm,1.5*0.8*1*8.6cm "default" 8
#set terminal epslatex standalone color size 1.15*12.5cm,.85*3*1.15*4cm "default" 8
set terminal epslatex standalone color size 16cm,15cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'white' lt 1 lw 0.01 pt 5 ps 0   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 4,4
unset key
#set ticslevel 0.0
set xrange [.5*pi:1.5*pi]
set yrange [-1:1]
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:25]
set cbtics 5 offset -.6
set cblabel "\$S^{zz}(q,\\\omega) \$" offset -.1
unset xtics
unset xlabel
unset colorbox
#
#
#
#
set tmargin at screen .975
set bmargin at screen .765
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=0 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx0.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=0 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=0 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set tmargin at screen .74
set bmargin at screen .53
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=2 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx4.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=2 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=2 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set tmargin at screen .505
set bmargin at screen .295
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=6 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx12.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=6 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=6 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set xlabel "\$ q \$" offset 0,0.6
set xtics ("\$ \\\pi / 2 \$" 0.5*pi,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set tmargin at screen .27
set bmargin at screen .06
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=12 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx24.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=12 \$" at graph 0.01,1.05
plot '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=12 \$" at graph 0.01,1.05
set xtics ("\$ 2 \\\pi \$" 2.*pi, "\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
plot '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset colorbox
#
#
#
#
#
#
#
unset multiplot
unset output 

EOF




epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF_Spm/old/plot.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 2.5*8.6cm,1.5*8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 2,3
set tmargin 0.4
#set lmargin 6.2
set rmargin 0
#set bmargin 0
set xrange [0:2*pi]
#set xrange [0.5*pi:1.5*pi]
set yrange [-1:pi]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ E \$" offset 2,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
unset key
#set pm3d map
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:25]
set cbtics 5
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx6.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx6.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF_Spm/old/plotN100.sh <==
filename="multiplotN100"
gnuplot << EOF
set terminal epslatex standalone color size 2.5*8.6cm,1.5*8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 2,3
set tmargin 0.4
#set lmargin 6.2
set rmargin 0
#set bmargin 0
set xrange [0:2*pi]
#set xrange [0.5*pi:1.5*pi]
set yrange [-1:pi]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ E \$" offset 2,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
unset key
#set pm3d map
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:25]
set cbtics 5
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_100_M_24_scan.raw_splitx0.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_100_M_24_scan.raw_splitx6.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_100_M_24_scan.raw_splitx12.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_1_N_100_M_24_scan.raw_splitx0.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_1_N_100_M_24_scan.raw_splitx6.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_1_N_100_M_24_scan.raw_splitx12.dsf' with image
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF_Spm/plot.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 2.5*8.6cm,1.5*8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 3,4
set tmargin 0.4
#set lmargin 6.2
set rmargin 0
#set bmargin 0
set xrange [0.*pi:2*pi]
set yrange [-1:pi]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ E \$" offset 2,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
unset key
#set pm3d map
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:25]
set cbtics 5
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx24.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF_Spm/t2dplot.sh <==
filename="multiplot2d"
gnuplot << EOF
#set terminal epslatex standalone color size 1.5*2*8.6cm,1.5*0.8*1*8.6cm "default" 8
#set terminal epslatex standalone color size 1.15*12.5cm,.85*3*1.15*4cm "default" 8
set terminal epslatex standalone color size 16cm,15cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'white' lt 1 lw 0.01 pt 5 ps 0   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 4,4
unset key
#set ticslevel 0.0
set xrange [0:2*pi]
set yrange [-1:pi]
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:15]
set cbtics 5 offset -.7
set cblabel "\$S^{zz}(q,\\\omega) \$" offset -.1
unset xtics
unset xlabel
unset colorbox
#
#
#
#
set tmargin at screen .975
set bmargin at screen .765
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=0 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx0.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=0 \$" at graph 0.01,1.05
plot '../Spmdatamaster/HEIS_Spm_D_0.4999_N_200_M_050_scan.raw_splitx0.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=0 \$" at graph 0.01,1.05
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx0.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set tmargin at screen .74
set bmargin at screen .53
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=2 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx4.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=2 \$" at graph 0.01,1.05
plot '../Spmdatamaster/HEIS_Spm_D_0.4999_N_200_M_050_scan.raw_splitx4.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=2 \$" at graph 0.01,1.05
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx4.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set tmargin at screen .505
set bmargin at screen .295
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=6 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx12.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=6 \$" at graph 0.01,1.05
plot '../Spmdatamaster/HEIS_Spm_D_0.4999_N_200_M_050_scan.raw_splitx12.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=6 \$" at graph 0.01,1.05
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
unset colorbox
#
#
#
#
#
#
#
set xlabel "\$ q \$" offset 0,0.6
set xtics ("\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set tmargin at screen .27
set bmargin at screen .06
set lmargin at screen 0.035+0.002
set rmargin at screen 0.335-0.002
set label 1 "\$ \\\Delta=1/10,\\\; s=12 \$" at graph 0.01,1.05
set ylabel "\$ \\\omega \$" offset 2.2,0
set ytics 1
plot '../Spmdatamaster/HEIS_Spm_D_0.1_N_200_M_050_scan.raw_splitx24.dsf' with image 
unset ytics
unset ylabel
set lmargin at screen 0.335+0.002
set rmargin at screen 0.635-0.002
set label 1 "\$ \\\Delta=1/2,\\\; s=12 \$" at graph 0.01,1.05
plot '../Spmdatamaster/HEIS_Spm_D_0.4999_N_200_M_050_scan.raw_splitx24.dsf' with image
set colorbox
set lmargin at screen 0.635+0.002
set rmargin at screen 0.935-0.002
set label 1 "\$ \\\Delta=1,\\\; s=12 \$" at graph 0.01,1.05
set xtics ("\$ 2 \\\pi \$" 2.*pi, "\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
plot '../Spmdatamaster/HEIS_Spm_D_1_N_200_M_050_scan.raw_splitx24.dsf' with image
unset colorbox
#
#
#
#
#
#
#
unset multiplot
unset output 

EOF




epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF_asymm/orginalplot.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 8.6cm,0.8*8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 2,2
set tmargin 0.4
set lmargin 3.2
set rmargin 0
#set bmargin 0
set xrange [0:2*pi]
set yrange [-1:2.2]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ E \$" offset 3,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
unset key
#set pm3d map
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set cbrange [0:4]
set cbtics 1
plot '../datamaster/asymm/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
set cbrange [0:20]
set cbtics 5
plot '../datamaster/asymm/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
set lmargin 6
set rmargin 2
set xrange [0:30]
set xtics 5
set mxtics 5
set yrange [0.058:.066]
set ytics 0.002
set mytics 2
#set yrange [0.02:.07]
set xlabel "\$ j \$"
set ylabel "\$ S^{zz}(j,t=0) \$" offset 2
set key bottom right spacing 1.5 Left width -2
set samples 10000
set linestyle 1 ps 1.3 lw 1.5 lc rgb 'red' pt 1
set linestyle 2 lw 1 lc rgb 'red'
set linestyle 3 ps 1 lw 1.5 lc rgb 'navy' pt 2
set linestyle 4 lw 1 lc rgb 'navy'
set linestyle 5 ps 1 lw 1.5 lc rgb '#008080' pt 3
set linestyle 6 lw 1 lc rgb '#008080'
unset key
plot '../datamaster/asymm/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx12.ssf' using 1:2 notitle ls 3, \
     0.0625+(0.0194583)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.72848)+(-0.0244648)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.04949)+(0.0332812)*cos(-2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.41455)+(0.0194583)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.72848)+(0.0201981)*cos(-0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.24938)+(-0.025864)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.07059)+(-0.0244648)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.04949)+(0.0201981)*cos(0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.24938)+(0.0208522)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.68212)+(0.0332812)*cos(2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.41455)+(-0.025864)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.07059)+(0.0208522)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.68212)-(0.07108185154283909)*(1/(200/pi*sin(pi*x/200)))**(2) title "\$ \\\Delta=1 \$" ls 4
set ylabel "\$ S^{mp}(j,t=0) \$" offset 2
i= {0.0,1.0}
set yrange [-.04:.04]
set ylabel "\$ S^{-+}(j,t=0) \$"
set ytics 0.02
set mytics 2
plot '../datamaster/asymm/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx12.ssf' using 1:((\$2)*(-1)**(\$1)) notitle ls 3, \
 -real(+(-0.111528)*exp(-i*-0.188496*x)*(1/(200/pi*sin(pi*x/200)))**(1.28096)+(0.0896551)*exp(-i*0.596903*x)*(1/(200/pi*sin(pi*x/200)))**(2.70622)+(-0.0757268)*exp(-i*1.35088*x)*(1/(200/pi*sin(pi*x/200)))**(0.833977)+(0.0615956)*exp(-i*2.13628*x)*(1/(200/pi*sin(pi*x/200)))**(2.32789)+(0.0615956)*exp(-i*-1.75929*x)*(1/(200/pi*sin(pi*x/200)))**(2.32789)+(-0.0757268)*exp(-i*-0.973894*x)*(1/(200/pi*sin(pi*x/200)))**(0.833977)+(0.0896551)*exp(-i*-0.219911*x)*(1/(200/pi*sin(pi*x/200)))**(2.70622)+(-0.111528)*exp(-i*0.565487*x)*(1/(200/pi*sin(pi*x/200)))**(1.28096)) ls 4
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/DSF_asymm/plot.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 1.5*8.6cm,1.5*0.75*8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set linestyle 1 ps 1.3 lw 1.5 lc rgb 'red' pt 1
set linestyle 2 lw 1 lc rgb 'red'
set linestyle 3 ps 1 lw 1.5 lc rgb 'navy' pt 2
set linestyle 4 lw 1.5 lc rgb 'navy'
set linestyle 5 ps 1 lw 1.5 lc rgb '#008080' pt 3
set linestyle 6 lw 1 lc rgb '#008080'
set output "$filename.tex"
#
set multiplot layout 2,2
set tmargin 0.4
#set bmargin 0
set palette defined (0 'navy', 0.5 'blue', 2.3 'cyan', 2.55 'green', 3 'yellow', 3.75 'orange', 4.25 'red', 5 '#660000')
set samples 10000
set key bottom right spacing 1.5 Left width -2
unset key
set lmargin at screen .05
set rmargin at screen .41
set xrange [0:2*pi]
set yrange [-1:2.2]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ \\\omega \$" offset 3,0
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics offset 0.5
set ytics 1
set cbrange [0:4]
set cbtics 1 offset -.5
set cblabel "\$ S^{zz}(q,\\\omega) \$" offset .5
plot '../datamaster/asymm/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
#
#
#
#
set lmargin at screen .65
set rmargin at screen .985
set xrange [0:20]
set xtics 5
set mxtics 5
set yrange [0.057:.067]
set ytics 0.002
set mytics 2
set xlabel "\$ x \$"
set ylabel "\$ \\\langle S^z(x)S^z(0) \\\rangle \$" offset 1.5
plot '../datamaster/asymm/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx12.ssf' using 1:2 notitle ls 3, \
     0.0625+(0.0194583)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.72848)+(-0.0244648)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.04949)+(0.0332812)*cos(-2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.41455)+(0.0194583)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.72848)+(0.0201981)*cos(-0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.24938)+(-0.025864)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.07059)+(-0.0244648)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.04949)+(0.0201981)*cos(0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.24938)+(0.0208522)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.68212)+(0.0332812)*cos(2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.41455)+(-0.025864)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.07059)+(0.0208522)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.68212)-(0.07108185154283909)*(1/(200/pi*sin(pi*x/200)))**(2) title "\$ \\\Delta=1 \$" ls 4
#
#
#
#
set lmargin at screen .05
set rmargin at screen .41
set xrange [0:2*pi]
set yrange [-1:1]
set xlabel "\$ q \$" offset 0,0.5
set ylabel "\$ \\\omega \$" offset 3,-2
set xtics ("\$ 2\\\pi \$" 2*pi,"\$ \\\pi / 2 \$" 0.5*pi,"\$ 3 \\\pi / 2 \$" 3*pi/2,"\$ \\\pi \$" pi,"\$ 0 \$" 0)
set ytics 1
set cbrange [0:20]
set cbtics 5 offset -.5
set cblabel "\$ S^{-+}(q,\\\omega) \$" offset .5
plot '../datamaster/asymm/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx12.dsf' with image
#
#
#
#
set lmargin at screen .65
set rmargin at screen .985
set xrange [0:20]
set xtics 5
set mxtics 5
set xlabel "\$ x \$"
i= {0.0,1.0}
set yrange [-.04:.04]
set ylabel "\$ \\\langle S^-(x)S^+(0) \\\rangle \$" offset 1.5
set ytics 0.02
set mytics 2
plot '../datamaster/asymm/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx12.ssf' using 1:((\$2)*(-1)**(\$1)) notitle ls 3, \
 -real(+(-0.111528)*exp(-i*-0.188496*x)*(1/(200/pi*sin(pi*x/200)))**(1.28096)+(0.0896551)*exp(-i*0.596903*x)*(1/(200/pi*sin(pi*x/200)))**(2.70622)+(-0.0757268)*exp(-i*1.35088*x)*(1/(200/pi*sin(pi*x/200)))**(0.833977)+(0.0615956)*exp(-i*2.13628*x)*(1/(200/pi*sin(pi*x/200)))**(2.32789)+(0.0615956)*exp(-i*-1.75929*x)*(1/(200/pi*sin(pi*x/200)))**(2.32789)+(-0.0757268)*exp(-i*-0.973894*x)*(1/(200/pi*sin(pi*x/200)))**(0.833977)+(0.0896551)*exp(-i*-0.219911*x)*(1/(200/pi*sin(pi*x/200)))**(2.70622)+(-0.111528)*exp(-i*0.565487*x)*(1/(200/pi*sin(pi*x/200)))**(1.28096)) ls 4
#
#
#
#
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/Uparameters/plot.sh <==
filename="plot"
gnuplot << EOF
set terminal epslatex standalone color size 8.6cm,5.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set output "$filename.tex"
set size 1,1
#set xrange [0:30]
#set xtics 5
#set mxtics 5
#set yrange [0.055:.065]
#set ytics 0.002
#set mytics 2
set xlabel "\$ \\\Delta \$"
set ylabel "\$  U_{ia,jb} \$"
set key bottom right spacing 1.5 Left width -2
set samples 10000
set for [i=1:20] linetype i dt i
set style line 1 lc rgb 'black' lt 2 lw 1.5 pt 2 ps 1.5
set style line 2 lc rgb 'red' lt 2 lw 1.5 pt 5 ps 1.5
set style line 3 lc rgb 'navy' lt 2 lw 1.5 pt 7 ps 1.5
set style line 4 lc rgb '#008080' lt 2 lw 1.5 pt 5 ps 1.5
set style line 5 lc rgb '#dd181f' lt 2 lw 2.5 pt 5 ps 1.5
set style line 6 lc rgb '#0a480d' lt 2 lw 1.2 pt 5 ps 1.5
set style line 11 lc rgb 'black' lt 1 lw 1.5 pt 2 ps 1.5
set style line 12 lc rgb 'red' lt 1 lw 1.5 pt 5 ps 1.5
set style line 13 lc rgb 'navy' lt 1 lw 1.5 pt 7 ps 1.5
set style line 14 lc rgb '#008080' lt 1 lw 1.5 pt 5 ps 1.5
set style line 15 lc rgb '#dd181f' lt 1 lw 2.5 pt 5 ps 1.5
set style line 16 lc rgb '#0a480d' lt 1 lw 1.2 pt 5 ps 1.5
set key top left samplen 1.2
plot 'U_LLsmallDelta.par' using 1:6 notitle "small \$ \\\Delta \$ LL" w l ls 1, \
'' using 1:4 w l notitle ls 2,\
'' using 1:5 w l notitle ls 3,\
'' using 1:6 w l notitle ls 4, \
'' using 1:7 w l notitle ls 5, \
'' using 1:8 w l notitle ls 6,\
'U_abacus.par' using 1:6 title "\$ U_{0001}\$" w l ls 11, \
'' using 1:4 w l title "\$ U_{0010}\$" ls 12,\
'' using 1:5 w l title "\$ U_{0011}\$" ls 13,\
'' using 1:6 w l title "\$ U_{0110}\$" ls 14, \
'' using 1:7 w l title "\$ U_{0111}\$" ls 15, \
'' using 1:8 w l title "\$ U_{1011}\$" ls 16
EOF


epstopdf $filename-inc.eps
#pdflatex &>/dev/null $filename.tex #supress output
pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/fitSmp_multi/plot.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 8.6cm,5.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set output "$filename.tex"
#
set multiplot
i= {0.0,1.0}
set tmargin 1.2
set label 1 "\$ s=2 \$" at screen 0.16,0.97
set label 2 "\$ s=6 \$" at screen 0.44,0.97
set label 3 "\$ s=12 \$" at screen 0.72,0.97
set yrange [-.05:.25]
set xlabel "\$ x \$"
set ylabel "\$ \\\langle S^-(x)S^+(0) \\\rangle \$" offset 1.5,0
set samples 10000
set linestyle 1 ps 1.5 lw 1.5
set linestyle 2 lw 1.5 lc rgb 'navy'
#set mytics 5
unset key
set linestyle 1 ps 1.3 lw 1.5 lc rgb 'red' pt 1
set linestyle 2 lw 1 lc rgb 'red'
set linestyle 3 ps 1 lw 1.5 lc rgb 'navy' pt 2
set linestyle 4 lw 1 lc rgb 'navy'
set linestyle 5 ps 1 lw 1.5 lc rgb '#008080' pt 3
set linestyle 6 lw 1 lc rgb '#008080'
set lmargin at screen 0.15
set rmargin at screen 0.43
set xrange [0:14.99]
set xtics 5
set mxtics 5
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx4.ssf' using 1:((\$2)*(-1)**(\$1)) title "ABACUS data" ls 5,\
    -real(+(-0.291115)*exp(-i*-0.0628319*x)*(1/(200/pi*sin(pi*x/200)))**(1.02126)+(0.346938)*exp(-i*0.722566*x)*(1/(200/pi*sin(pi*x/200)))**(2.8548)+(-0.0298501)*exp(-i*0.84823*x)*(1/(200/pi*sin(pi*x/200)))**(1.00128)+(0.047332)*exp(-i*1.63363*x)*(1/(200/pi*sin(pi*x/200)))**(2.89383)+(0.047332)*exp(-i*-1.63363*x)*(1/(200/pi*sin(pi*x/200)))**(2.89383)+(-0.0298501)*exp(-i*-0.84823*x)*(1/(200/pi*sin(pi*x/200)))**(1.00128)+(0.346938)*exp(-i*-0.722566*x)*(1/(200/pi*sin(pi*x/200)))**(2.8548)+(-0.291115)*exp(-i*0.0628319*x)*(1/(200/pi*sin(pi*x/200)))**(1.02126)) ls 6, \
 '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx4.ssf' using 1:((\$2)*(-1)**(\$1)) title "ABACUS data" ls 1,\
 -real(+(-0.272316)*exp(-i*-0.0628319*x)*(1/(200/pi*sin(pi*x/200)))**(1.17814)+(0.333067)*exp(-i*0.722566*x)*(1/(200/pi*sin(pi*x/200)))**(2.57465)+(-0.0390607)*exp(-i*0.84823*x)*(1/(200/pi*sin(pi*x/200)))**(0.913806)+(0.0584688)*exp(-i*1.63363*x)*(1/(200/pi*sin(pi*x/200)))**(2.43404)+(0.0584688)*exp(-i*-1.63363*x)*(1/(200/pi*sin(pi*x/200)))**(2.43404)+(-0.0390607)*exp(-i*-0.84823*x)*(1/(200/pi*sin(pi*x/200)))**(0.913806)+(0.333067)*exp(-i*-0.722566*x)*(1/(200/pi*sin(pi*x/200)))**(2.57465)+(-0.272316)*exp(-i*0.0628319*x)*(1/(200/pi*sin(pi*x/200)))**(1.17814)) title 'Multi comp TL' ls 2, \
 '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx4.ssf' using 1:((\$2)*(-1)**(\$1)) title "ABACUS data" ls 3, \
 -real(+(-0.282926)*exp(-i*-0.0628319*x)*(1/(200/pi*sin(pi*x/200)))**(1.10467)+(0.337107)*exp(-i*0.722566*x)*(1/(200/pi*sin(pi*x/200)))**(2.6849)+(-0.0347497)*exp(-i*0.84823*x)*(1/(200/pi*sin(pi*x/200)))**(0.945916)+(0.0528613)*exp(-i*1.63363*x)*(1/(200/pi*sin(pi*x/200)))**(2.60657)+(0.0528613)*exp(-i*-1.63363*x)*(1/(200/pi*sin(pi*x/200)))**(2.60657)+(-0.0347497)*exp(-i*-0.84823*x)*(1/(200/pi*sin(pi*x/200)))**(0.945916)+(0.337107)*exp(-i*-0.722566*x)*(1/(200/pi*sin(pi*x/200)))**(2.6849)+(-0.282926)*exp(-i*0.0628319*x)*(1/(200/pi*sin(pi*x/200)))**(1.10467)) title 'Multi comp TL' ls 4
unset ylabel
set lmargin at screen 0.43
set rmargin at screen 0.71
set format y ""
set xrange [0:7.99]
set xtics 2
set mxtics 2
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx12.ssf' using 1:((\$2)*(-1)**(\$1)) title "ABACUS data" ls 5, \
-real(+(-0.176856)*exp(-i*-0.188496*x)*(1/(200/pi*sin(pi*x/200)))**(1.02802)+(0.145075)*exp(-i*0.596903*x)*(1/(200/pi*sin(pi*x/200)))**(2.92828)+(-0.0439571)*exp(-i*0.973894*x)*(1/(200/pi*sin(pi*x/200)))**(0.974621)+(0.0388582)*exp(-i*1.75929*x)*(1/(200/pi*sin(pi*x/200)))**(2.89038)+(0.0388582)*exp(-i*-1.75929*x)*(1/(200/pi*sin(pi*x/200)))**(2.89038)+(-0.0439571)*exp(-i*-0.973894*x)*(1/(200/pi*sin(pi*x/200)))**(0.974621)+(0.145075)*exp(-i*-0.596903*x)*(1/(200/pi*sin(pi*x/200)))**(2.92828)+(-0.176856)*exp(-i*0.188496*x)*(1/(200/pi*sin(pi*x/200)))**(1.02802)) ls 6, \
 '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx12.ssf' using 1:((\$2)*(-1)**(\$1)) title "ABACUS data" ls 1, \
      -real(+(-0.161059)*exp(-i*-0.188496*x)*(1/(200/pi*sin(pi*x/200)))**(1.22675)+(0.150262)*exp(-i*0.596903*x)*(1/(200/pi*sin(pi*x/200)))**(2.65759)+(-0.0575135)*exp(-i*0.973894*x)*(1/(200/pi*sin(pi*x/200)))**(0.86388)+(0.0546452)*exp(-i*1.75929*x)*(1/(200/pi*sin(pi*x/200)))**(2.40376)+(0.0546452)*exp(-i*-1.75929*x)*(1/(200/pi*sin(pi*x/200)))**(2.40376)+(-0.0575135)*exp(-i*-0.973894*x)*(1/(200/pi*sin(pi*x/200)))**(0.86388)+(0.150262)*exp(-i*-0.596903*x)*(1/(200/pi*sin(pi*x/200)))**(2.65759)+(-0.161059)*exp(-i*0.188496*x)*(1/(200/pi*sin(pi*x/200)))**(1.22675)) title 'Multi comp TL' ls 2, \
 '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx12.ssf' using 1:((\$2)*(-1)**(\$1)) title "ABACUS data" ls 3, \
 -real(+(-0.169851)*exp(-i*-0.188496*x)*(1/(200/pi*sin(pi*x/200)))**(1.13281)+(0.14787)*exp(-i*0.596903*x)*(1/(200/pi*sin(pi*x/200)))**(2.76372)+(-0.0511562)*exp(-i*0.973894*x)*(1/(200/pi*sin(pi*x/200)))**(0.904914)+(0.0470295)*exp(-i*1.75929*x)*(1/(200/pi*sin(pi*x/200)))**(2.58415)+(0.0470295)*exp(-i*-1.75929*x)*(1/(200/pi*sin(pi*x/200)))**(2.58415)+(-0.0511562)*exp(-i*-0.973894*x)*(1/(200/pi*sin(pi*x/200)))**(0.904914)+(0.14787)*exp(-i*-0.596903*x)*(1/(200/pi*sin(pi*x/200)))**(2.76372)+(-0.169851)*exp(-i*0.188496*x)*(1/(200/pi*sin(pi*x/200)))**(1.13281)) title 'Multi comp TL' ls 4
set lmargin at screen 0.71
set rmargin at screen .99
set key top right spacing 1.5 Left width -2 samplen 2
plot  '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx24.ssf' using 1:((\$2)*(-1)**(\$1)) notitle ls 5, \
 -real(+(-0.131569)*exp(-i*-0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.03602)+(0.0877281)*exp(-i*0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.94958)+(-0.0570394)*exp(-i*1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.962287)+(0.0392079)*exp(-i*1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.88002)+(0.0392079)*exp(-i*-1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.88002)+(-0.0570394)*exp(-i*-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.962287)+(0.0877281)*exp(-i*-0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.94958)+(-0.131569)*exp(-i*0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.03602)) notitle "\$ \\\Delta=\\\frac{1}{10} \$" ls 6, '../dummy.dat' title "\$ \\\Delta=\\\frac{1}{10} \$" with linespoint ls 5, \
 '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx24.ssf' using 1:((\$2)*(-1)**(\$1)) notitle ls 3, \
     -real(+(-0.122626)*exp(-i*-0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.17195)+(0.089921)*exp(-i*0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.79888)+(-0.0665516)*exp(-i*1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.873467)+(0.0495613)*exp(-i*1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.54542)+(0.0495613)*exp(-i*-1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.54542)+(-0.0665516)*exp(-i*-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.873467)+(0.089921)*exp(-i*-0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.79888)+(-0.122626)*exp(-i*0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.17195)) notitle "\$ \\\Delta=\\\frac{1}{2} \$" ls 4, '../dummy.dat' title "\$ \\\Delta=\\\frac{1}{2} \$" with linespoint ls 3, \
        '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx24.ssf' using 1:((\$2)*(-1)**(\$1)) notitle ls 1, \
        -real(+(-0.112377)*exp(-i*-0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.2995)+(0.0910574)*exp(-i*0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.70511)+(-0.0751146)*exp(-i*1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.820578)+(0.0590685)*exp(-i*1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.35511)+(0.0590685)*exp(-i*-1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.35511)+(-0.0751146)*exp(-i*-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.820578)+(0.0910574)*exp(-i*-0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.70511)+(-0.112377)*exp(-i*0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.2995)) notitle "\$ \\\Delta=1 \$" ls 2, '../dummy.dat' title "\$ \\\Delta=1 \$" with linespoint ls 1
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/fitSmp_single/plot_ssf.sh <==
filename="plot_ssf"
gnuplot << EOF
set terminal epslatex standalone color size 8.6cm,5.6cm "default" 8
#size 9.375cm,8.125cm 
#load "Figure_plotheader_epslatex.gnuplot"
set output "$filename.tex"
set size 1,1
set xrange [0:30]
set mxtics 5
set yrange [-.05:.05]
set xlabel "\$ x \$"
set ylabel "\$ \\\langle S^-(x)S^+(0) \\\rangle \$"
set ytics 0.02
set mytics 2
set key bottom right spacing 1.5 Left width -2
i= {0.0,1.0}
set samples 10000
#1:((\$2)*(-1)**(\$1))
set linestyle 1 ps 1.3 lw 1.5 lc rgb 'red' pt 1
set linestyle 2 lw 1 lc rgb 'red'
set linestyle 3 ps 1 lw 1.5 lc rgb 'navy' pt 2
set linestyle 4 lw 1 lc rgb 'navy'
set linestyle 5 ps 1 lw 1.5 lc rgb '#008080' pt 3
set linestyle 6 lw 1 lc rgb '#008080'
plot '../datamaster/HEIS_Smp_D_0.1_N_200_M_050_scan.raw_splitx24.ssf' using 1:((\$2)*(-1)**(\$1)) notitle ls 5, \
 -real(+(-0.131569)*exp(-i*-0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.03602)+(0.0877281)*exp(-i*0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.94958)+(-0.0570394)*exp(-i*1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.962287)+(0.0392079)*exp(-i*1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.88002)+(0.0392079)*exp(-i*-1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.88002)+(-0.0570394)*exp(-i*-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.962287)+(0.0877281)*exp(-i*-0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.94958)+(-0.131569)*exp(-i*0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.03602)) notitle "\$ \\\Delta=\\\frac{1}{10} \$" ls 6, '../dummy.dat' title "\$ \\\Delta=\\\frac{1}{10} \$" with linespoint ls 5, \
        '../datamaster/HEIS_Smp_D_0.4999_N_200_M_050_scan.raw_splitx24.ssf' using 1:((\$2)*(-1)**(\$1)) notitle ls 3, \
         -real(+(-0.122626)*exp(-i*-0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.17195)+(0.089921)*exp(-i*0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.79888)+(-0.0665516)*exp(-i*1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.873467)+(0.0495613)*exp(-i*1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.54542)+(0.0495613)*exp(-i*-1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.54542)+(-0.0665516)*exp(-i*-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.873467)+(0.089921)*exp(-i*-0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.79888)+(-0.122626)*exp(-i*0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.17195)) notitle "\$ \\\Delta=\\\frac{1}{2} \$" ls 4, '../dummy.dat' title "\$ \\\Delta=\\\frac{1}{2} \$" with linespoint ls 3, \
        '../datamaster/HEIS_Smp_D_1_N_200_M_050_scan.raw_splitx24.ssf' using 1:((\$2)*(-1)**(\$1)) notitle ls 1, \
         -real(+(-0.112377)*exp(-i*-0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.2995)+(0.0910574)*exp(-i*0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.70511)+(-0.0751146)*exp(-i*1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.820578)+(0.0590685)*exp(-i*1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.35511)+(0.0590685)*exp(-i*-1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(2.35511)+(-0.0751146)*exp(-i*-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(0.820578)+(0.0910574)*exp(-i*-0.408407*x)*(1/(200/pi*sin(pi*x/200)))**(2.70511)+(-0.112377)*exp(-i*0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(1.2995)) notitle "\$ \\\Delta=1 \$" ls 2, '../dummy.dat' title "\$ \\\Delta=1 \$" with linespoint ls 1
EOF

epstopdf $filename-inc.eps
#pdflatex &>/dev/null $filename.tex #supress output
pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/fitSzz_multi/plot.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 8.6cm,5.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set linestyle 1 ps 1.5 lw 1.5
set linestyle 2 lw 1.5 lc rgb 'navy'
set output "$filename.tex"
#
set multiplot
set tmargin 1.2
set label 1 "\$ s=2 \$" at screen 0.16,0.97
set label 2 "\$ s=6 \$" at screen 0.44,0.97
set label 3 "\$ s=12 \$" at screen 0.72,0.97
set xrange [0:7.99]
set yrange [0.008:0.072]
set xlabel "\$ x \$"
set ylabel "\$ \\\langle S^z(x)S^z(0) \\\rangle \$" offset .8,0
set key bottom right
set samples 10000
set linestyle 1 ps 1.3 lw 1.5 lc rgb 'red' pt 1
set linestyle 2 lw 1 lc rgb 'red'
set linestyle 3 ps 1 lw 1.5 lc rgb 'navy' pt 2
set linestyle 4 lw 1 lc rgb 'navy'
set linestyle 5 ps 1 lw 1.5 lc rgb '#008080' pt 3
set linestyle 6 lw 1 lc rgb '#008080'
set xtics 2
set mxtics 2
set ytics 0.02
set mytics 2
unset key
set lmargin at screen 0.15
set rmargin at screen 0.43
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx4.ssf' using 1:2 title "ABACUS data" ls 5, \
     0.0625+(0.0235746)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94884)+(-0.0260625)*cos(-0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.0005)+(0.0265937)*cos(-1.69646*x)*(1/(200/pi*sin(pi*x/200)))**(1.91337)+(0.0235746)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94884)+(0.0244059)*cos(-0.125664*x)*(1/(200/pi*sin(pi*x/200)))**(2.00731)+(-0.026102)*cos(-0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.00081)+(-0.0260625)*cos(0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.0005)+(0.0244059)*cos(0.125664*x)*(1/(200/pi*sin(pi*x/200)))**(2.00731)+(0.024099)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.95313)+(0.0265937)*cos(1.69646*x)*(1/(200/pi*sin(pi*x/200)))**(1.91337)+(-0.026102)*cos(0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.00081)+(0.024099)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.95313)-(0.096724)*(1/(200/pi*sin(pi*x/200)))**(2) ls 6, \
'../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx4.ssf' using 1:2 title "ABACUS data" ls 1, \
      0.0625+(0.0168269)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.73723)+(-0.0293016)*cos(-0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.02304)+(0.0338039)*cos(-1.69646*x)*(1/(200/pi*sin(pi*x/200)))**(1.53776)+(0.0168269)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.73723)+(0.0203232)*cos(-0.125664*x)*(1/(200/pi*sin(pi*x/200)))**(2.0402)+(-0.0287194)*cos(-0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.0194)+(-0.0293016)*cos(0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.02304)+(0.0203232)*cos(0.125664*x)*(1/(200/pi*sin(pi*x/200)))**(2.0402)+(0.0185725)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.75645)+(0.0338039)*cos(1.69646*x)*(1/(200/pi*sin(pi*x/200)))**(1.53776)+(-0.0287194)*cos(0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.0194)+(0.0185725)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.75645)-(0.0744455)*(1/(200/pi*sin(pi*x/200)))**(2) title "Multi comp TL" ls 2, \
 '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx4.ssf' using 1:2 title "ABACUS data" ls 3, \
    0.0625+(0.019347)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.81874)+(-0.0280164)*cos(-0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.00941)+(0.0305849)*cos(-1.69646*x)*(1/(200/pi*sin(pi*x/200)))**(1.6861)+(0.019347)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.81874)+(0.0219525)*cos(-0.125664*x)*(1/(200/pi*sin(pi*x/200)))**(2.02678)+(-0.0278777)*cos(-0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.00857)+(-0.0280164)*cos(0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.00941)+(0.0219525)*cos(0.125664*x)*(1/(200/pi*sin(pi*x/200)))**(2.02678)+(0.0208032)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.83287)+(0.0305849)*cos(1.69646*x)*(1/(200/pi*sin(pi*x/200)))**(1.6861)+(-0.0278777)*cos(0.911062*x)*(1/(200/pi*sin(pi*x/200)))**(2.00857)+(0.0208032)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.83287)-(0.0837249)*(1/(200/pi*sin(pi*x/200)))**(2) title "Multi comp TL" ls 4
unset ylabel
set lmargin at screen 0.43
set rmargin at screen 0.71
set format y ""
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx12.ssf' using 1:2 title "ABACUS data" ls 5, \
    0.0625+(0.0241205)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94624)+(-0.0255758)*cos(-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(1.99993)+(0.0265914)*cos(-1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(1.9043)+(0.0241205)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94624)+(0.0244992)*cos(-0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(2.02178)+(-0.0258423)*cos(-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.00201)+(-0.0255758)*cos(1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(1.99993)+(0.0244992)*cos(0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(2.02178)+(0.0244619)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94891)+(0.0265914)*cos(1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(1.9043)+(-0.0258423)*cos(1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.00201)+(0.0244619)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94891)-(0.0966435)*(1/(200/pi*sin(pi*x/200)))**(2) title "Multi comp TL" ls 6, \
'../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx12.ssf' using 1:2 title "ABACUS data" ls 1, \
    0.0625+(0.0188937)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.73019)+(-0.0261882)*cos(-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.03155)+(0.0331374)*cos(-1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(1.48557)+(0.0188937)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.73019)+(0.0206986)*cos(-0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(2.12162)+(-0.0267604)*cos(-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.03633)+(-0.0261882)*cos(1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.03155)+(0.0206986)*cos(0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(2.12162)+(0.0198504)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.73956)+(0.0331374)*cos(1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(1.48557)+(-0.0267604)*cos(1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.03633)+(0.0198504)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.73956)-(0.0733152)*(1/(200/pi*sin(pi*x/200)))**(2) title "Multi comp TL" ls 2, \
     '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx12.ssf' using 1:2 title "ABACUS data" ls 3, \
     0.0625+(0.0209598)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.81164)+(-0.0260535)*cos(-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.01158)+(0.0303492)*cos(-1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(1.65133)+(0.0209598)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.81164)+(0.0222294)*cos(-0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(2.08052)+(-0.0267146)*cos(-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.01677)+(-0.0260535)*cos(1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.01158)+(0.0222294)*cos(0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(2.08052)+(0.0218426)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.81947)+(0.0303492)*cos(1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(1.65133)+(-0.0267146)*cos(1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.01677)+(0.0218426)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.81947)-(0.0831301)*(1/(200/pi*sin(pi*x/200)))**(2) title "Multi comp TL" ls 4
set lmargin at screen 0.71
set rmargin at screen .99
set key bottom right spacing 1.5 Left width -2 samplen 2
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx24.ssf' using 1:2 notitle ls 5, \
      0.0625+(0.0242932)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.93769)+(-0.0254171)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00038)+(0.0266129)*cos(-2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.89356)+(0.0242932)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.93769)+(0.0244302)*cos(-0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.04301)+(-0.0257456)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00296)+(-0.0254171)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00038)+(0.0244302)*cos(0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.04301)+(0.024765)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94131)+(0.0266129)*cos(2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.89356)+(-0.0257456)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00296)+(0.024765)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94131)-(0.0964275)*(1/(200/pi*sin(pi*x/200)))**(2) notitle "\$ \\\Delta=\\\frac{1}{10} \$" ls 6, '../dummy.dat' title "\$ \\\Delta=\\\frac{1}{10} \$" with linespoint ls 5, \
 '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.ssf' using 1:2 notitle ls 3, \
       0.0625+(0.0214615)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.78768)+(-0.0253355)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.02135)+(0.0303343)*cos(-2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.60792)+(0.0214615)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.78768)+(0.0219088)*cos(-0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.16154)+(-0.0260916)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.02748)+(-0.0253355)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.02135)+(0.0219088)*cos(0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.16154)+(0.022572)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.79713)+(0.0303343)*cos(2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.60792)+(-0.0260916)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.02748)+(0.022572)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.79713)-(0.0819035)*(1/(200/pi*sin(pi*x/200)))**(2) notitle "\$ \\\Delta=\\\frac{1}{2} \$" ls 4, '../dummy.dat' title "\$ \\\Delta=\\\frac{1}{2} \$" with linespoint ls 3, \
    '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.ssf' using 1:2 notitle ls 1, \
     0.0625+(0.019511)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.7035)+(-0.0249649)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.05655)+(0.032977)*cos(-2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.41759)+(0.019511)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.7035)+(0.0202033)*cos(-0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.24673)+(-0.0255324)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.06167)+(-0.0249649)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.05655)+(0.0202033)*cos(0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.24673)+(0.0205963)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.71361)+(0.032977)*cos(2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.41759)+(-0.0255324)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.06167)+(0.0205963)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.71361)-(0.0710818)*(1/(200/pi*sin(pi*x/200)))**(2) notitle "\$ \\\Delta=1 \$" ls 2, '../dummy.dat' title "\$ \\\Delta=1 \$" with linespoint ls 1
unset multiplot
unset output 
EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/fitSzz_single/D01.sh <==
filename="plot_ssf"
gnuplot << EOF
set terminal epslatex standalone color size 8.6cm,5.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set output "$filename.tex"
set size 1,1
set xrange [5:50]
set xtics 5
set mxtics 5
set yrange [0.061:.063]
set ytics 0.002
set mytics 2
#set yrange [0.02:.07]
set xlabel "\$ j \$"
set ylabel "\$ S^{zz}(j,t=0) \$"
set key bottom right spacing 1.5 Left width -2
set samples 10000
set linestyle 1 ps 1.3 lw 1.5 lc rgb 'red' pt 1
set linestyle 2 lw 1 lc rgb 'red'
set linestyle 3 ps 1 lw 1.5 lc rgb 'navy' pt 2
set linestyle 4 lw 1 lc rgb 'navy'
set linestyle 5 ps 1 lw 1.5 lc rgb '#008080' pt 3
set linestyle 6 lw 1 lc rgb '#008080'
#plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx12.ssf' using 1:2 notitle ls 5, \
#      0.0625+(0.0241205)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94624)+(-0.0255758)*cos(-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(1.99993)+(0.0265914)*cos(-1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(1.9043)+(0.0241205)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94624)+(0.0244992)*cos(-0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(2.02178)+(-0.0258423)*cos(-1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.00201)+(-0.0255758)*cos(1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(1.99993)+(0.0244992)*cos(0.376991*x)*(1/(200/pi*sin(pi*x/200)))**(2.02178)+(0.0244619)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94891)+(0.0265914)*cos(1.94779*x)*(1/(200/pi*sin(pi*x/200)))**(1.9043)+(-0.0258423)*cos(1.16239*x)*(1/(200/pi*sin(pi*x/200)))**(2.00201)+(0.0244619)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94891)-(0.0966435)*(1/(200/pi*sin(pi*x/200)))**(2) title "\$ \\\Delta=\\\frac{1}{10} \$" ls 6
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx24.ssf' using 1:2 notitle ls 5, \
      0.0625+(0.0242932)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.93769)+(-0.0254171)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00038)+(0.0266129)*cos(-2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.89356)+(0.0242932)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.93769)+(0.0244302)*cos(-0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.04301)+(-0.0257456)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00296)+(-0.0254171)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00038)+(0.0244302)*cos(0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.04301)+(0.024765)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94131)+(0.0266129)*cos(2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.89356)+(-0.0257456)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00296)+(0.024765)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94131)-(0.0964275)*(1/(200/pi*sin(pi*x/200)))**(2) title "\$ \\\Delta=\\\frac{1}{10} \$" ls 6
EOF

epstopdf $filename-inc.eps
#pdflatex &>/dev/null $filename.tex #supress output
pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/fitSzz_single/plot_ssf.sh <==
filename="plot_ssf"
gnuplot << EOF
set terminal epslatex standalone color size 8.6cm,5.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set output "$filename.tex"
set size 1,1
set xrange [0:30]
set xtics 5
set mxtics 5
set yrange [0.057:.067]
set ytics 0.002
set mytics 2
#set yrange [0.02:.07]
set xlabel "\$ x \$"
set ylabel "\$ \\\langle S^z(x)S^z(0) \\\rangle \$"
set key bottom right spacing 1.5 Left width -2
set samples 10000
set linestyle 1 ps 1.3 lw 1.5 lc rgb 'red' pt 1
set linestyle 2 lw 1 lc rgb 'red'
set linestyle 3 ps 1 lw 1.5 lc rgb 'navy' pt 2
set linestyle 4 lw 1 lc rgb 'navy'
set linestyle 5 ps 1 lw 1.5 lc rgb '#008080' pt 3
set linestyle 6 lw 1 lc rgb '#008080'
plot '../datamaster/HEIS_Szz_D_0.1_N_200_M_050_scan.raw_splitx24.ssf' using 1:2 notitle ls 5, \
      0.0625+(0.0242932)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.93769)+(-0.0254171)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00038)+(0.0266129)*cos(-2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.89356)+(0.0242932)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.93769)+(0.0244302)*cos(-0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.04301)+(-0.0257456)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00296)+(-0.0254171)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00038)+(0.0244302)*cos(0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.04301)+(0.024765)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94131)+(0.0266129)*cos(2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.89356)+(-0.0257456)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.00296)+(0.024765)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.94131)-(0.0964275)*(1/(200/pi*sin(pi*x/200)))**(2) notitle ls 6, '../dummy.dat' title "\$ \\\Delta=\\\frac{1}{10} \$" with linespoint ls 5, \
     '../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.ssf' using 1:2 notitle ls 3, \
       0.0625+(0.0214615)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.78768)+(-0.0253355)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.02135)+(0.0303343)*cos(-2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.60792)+(0.0214615)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.78768)+(0.0219088)*cos(-0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.16154)+(-0.0260916)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.02748)+(-0.0253355)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.02135)+(0.0219088)*cos(0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.16154)+(0.022572)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.79713)+(0.0303343)*cos(2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.60792)+(-0.0260916)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.02748)+(0.022572)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.79713)-(0.0819035)*(1/(200/pi*sin(pi*x/200)))**(2) notitle ls 4, '../dummy.dat' title "\$ \\\Delta=\\\frac{1}{2} \$" with linespoint ls 3, \
 '../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.ssf' using 1:2 notitle ls 1, \
     0.0625+(0.019511)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.7035)+(-0.0249649)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.05655)+(0.032977)*cos(-2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.41759)+(0.019511)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.7035)+(0.0202033)*cos(-0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.24673)+(-0.0255324)*cos(-1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.06167)+(-0.0249649)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.05655)+(0.0202033)*cos(0.753982*x)*(1/(200/pi*sin(pi*x/200)))**(2.24673)+(0.0205963)*cos(-0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.71361)+(0.032977)*cos(2.32478*x)*(1/(200/pi*sin(pi*x/200)))**(1.41759)+(-0.0255324)*cos(1.53938*x)*(1/(200/pi*sin(pi*x/200)))**(2.06167)+(0.0205963)*cos(0.785398*x)*(1/(200/pi*sin(pi*x/200)))**(1.71361)-(0.07108185154283909)*(1/(200/pi*sin(pi*x/200)))**(2) notitle ls 2, '../dummy.dat' title "\$ \\\Delta=1 \$" with linespoint ls 1
EOF

epstopdf $filename-inc.eps
#pdflatex &>/dev/null $filename.tex #supress output
pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/plotauto/freeFermionsMS_plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     78420,       1716]
NotebookOptionsPosition[     76182,       1638]
NotebookOutlinePosition[     76540,       1654]
CellTagsIndexPosition[     76497,       1651]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Free fermions autocorrelation", "Title",
 CellChangeTimes->{{3.671944973802614*^9, 3.671944978999259*^9}}],

Cell[CellGroupData[{

Cell["Finite size", "Subsubsection",
 CellChangeTimes->{{3.671945587898354*^9, 3.6719455940962877`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"L", "=", "200"}], "\[IndentingNewLine]", 
 RowBox[{"M", "=", 
  RowBox[{"L", "/", "4"}]}], "\[IndentingNewLine]", 
 RowBox[{"s", "=", 
  RowBox[{"6", 
   RowBox[{"L", "/", "100"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nF", " ", "=", " ", 
   RowBox[{"M", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MSn", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{"n", ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"s", "+", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"s", "+", "nF", "-", 
       RowBox[{"1", "/", "2"}]}], ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MSbarn", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{"n", ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"s", "-", 
         RowBox[{"1", "/", "2"}]}], ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{"n", ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"s", "+", "nF", "+", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"L", "/", "2"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", "1"}], "}"}]}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6719456243812532`*^9, 3.6719457090571423`*^9}, {
   3.671947524596093*^9, 3.6719475255484953`*^9}, {3.671954773921875*^9, 
   3.6719547883191338`*^9}, {3.671954846473274*^9, 3.6719549420376368`*^9}, 
   3.671956868006613*^9, {3.671956917880177*^9, 3.6719569407058973`*^9}, {
   3.67195727256903*^9, 3.6719572930102053`*^9}, {3.6719573608405447`*^9, 
   3.671957414495451*^9}, {3.671957486270039*^9, 3.671957490798113*^9}, {
   3.671957546096076*^9, 3.671957573794742*^9}, {3.67196264922122*^9, 
   3.671962649507986*^9}, {3.674457610331889*^9, 3.674457610476144*^9}, {
   3.6744616242209177`*^9, 3.67446162441115*^9}, {3.674461697538418*^9, 
   3.674461697720533*^9}, {3.674461754320236*^9, 3.674461754798264*^9}, {
   3.674461826645632*^9, 3.6744618268276443`*^9}, {3.6744621491133413`*^9, 
   3.674462149206787*^9}, {3.674462204223485*^9, 3.674462204357065*^9}, {
   3.67446310664526*^9, 3.674463108371674*^9}}],

Cell[BoxData["200"], "Output",
 CellChangeTimes->{
  3.671957491516254*^9, {3.6719575583146152`*^9, 3.671957575127034*^9}, 
   3.671957664476523*^9, 3.671958759085658*^9, 3.671961221489408*^9, {
   3.6719626506661*^9, 3.671962662436101*^9}, 3.674457451740326*^9, {
   3.6744576125398912`*^9, 3.674457616344298*^9}, 3.674461627096799*^9, 
   3.6744617001709003`*^9, 3.674461780825733*^9, 3.674461844650711*^9, 
   3.674462171117092*^9, 3.674462205903536*^9}],

Cell[BoxData["50"], "Output",
 CellChangeTimes->{
  3.671957491516254*^9, {3.6719575583146152`*^9, 3.671957575127034*^9}, 
   3.671957664476523*^9, 3.671958759085658*^9, 3.671961221489408*^9, {
   3.6719626506661*^9, 3.671962662436101*^9}, 3.674457451740326*^9, {
   3.6744576125398912`*^9, 3.674457616344298*^9}, 3.674461627096799*^9, 
   3.6744617001709003`*^9, 3.674461780825733*^9, 3.674461844650711*^9, 
   3.674462171117092*^9, 3.6744622059106207`*^9}],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{
  3.671957491516254*^9, {3.6719575583146152`*^9, 3.671957575127034*^9}, 
   3.671957664476523*^9, 3.671958759085658*^9, 3.671961221489408*^9, {
   3.6719626506661*^9, 3.671962662436101*^9}, 3.674457451740326*^9, {
   3.6744576125398912`*^9, 3.674457616344298*^9}, 3.674461627096799*^9, 
   3.6744617001709003`*^9, 3.674461780825733*^9, 3.674461844650711*^9, 
   3.674462171117092*^9, 3.674462205915114*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["25", "2"], ",", 
   FractionBox["27", "2"], ",", 
   FractionBox["29", "2"], ",", 
   FractionBox["31", "2"], ",", 
   FractionBox["33", "2"], ",", 
   FractionBox["35", "2"], ",", 
   FractionBox["37", "2"], ",", 
   FractionBox["39", "2"], ",", 
   FractionBox["41", "2"], ",", 
   FractionBox["43", "2"], ",", 
   FractionBox["45", "2"], ",", 
   FractionBox["47", "2"], ",", 
   FractionBox["49", "2"], ",", 
   FractionBox["51", "2"], ",", 
   FractionBox["53", "2"], ",", 
   FractionBox["55", "2"], ",", 
   FractionBox["57", "2"], ",", 
   FractionBox["59", "2"], ",", 
   FractionBox["61", "2"], ",", 
   FractionBox["63", "2"], ",", 
   FractionBox["65", "2"], ",", 
   FractionBox["67", "2"], ",", 
   FractionBox["69", "2"], ",", 
   FractionBox["71", "2"], ",", 
   FractionBox["73", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.671957491516254*^9, {3.6719575583146152`*^9, 3.671957575127034*^9}, 
   3.671957664476523*^9, 3.671958759085658*^9, 3.671961221489408*^9, {
   3.6719626506661*^9, 3.671962662436101*^9}, 3.674457451740326*^9, {
   3.6744576125398912`*^9, 3.674457616344298*^9}, 3.674461627096799*^9, 
   3.6744617001709003`*^9, 3.674461780825733*^9, 3.674461844650711*^9, 
   3.674462171117092*^9, 3.674462205920025*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "2"], ",", 
   FractionBox["3", "2"], ",", 
   FractionBox["5", "2"], ",", 
   FractionBox["7", "2"], ",", 
   FractionBox["9", "2"], ",", 
   FractionBox["11", "2"], ",", 
   FractionBox["13", "2"], ",", 
   FractionBox["15", "2"], ",", 
   FractionBox["17", "2"], ",", 
   FractionBox["19", "2"], ",", 
   FractionBox["21", "2"], ",", 
   FractionBox["23", "2"], ",", 
   FractionBox["75", "2"], ",", 
   FractionBox["77", "2"], ",", 
   FractionBox["79", "2"], ",", 
   FractionBox["81", "2"], ",", 
   FractionBox["83", "2"], ",", 
   FractionBox["85", "2"], ",", 
   FractionBox["87", "2"], ",", 
   FractionBox["89", "2"], ",", 
   FractionBox["91", "2"], ",", 
   FractionBox["93", "2"], ",", 
   FractionBox["95", "2"], ",", 
   FractionBox["97", "2"], ",", 
   FractionBox["99", "2"], ",", 
   FractionBox["101", "2"], ",", 
   FractionBox["103", "2"], ",", 
   FractionBox["105", "2"], ",", 
   FractionBox["107", "2"], ",", 
   FractionBox["109", "2"], ",", 
   FractionBox["111", "2"], ",", 
   FractionBox["113", "2"], ",", 
   FractionBox["115", "2"], ",", 
   FractionBox["117", "2"], ",", 
   FractionBox["119", "2"], ",", 
   FractionBox["121", "2"], ",", 
   FractionBox["123", "2"], ",", 
   FractionBox["125", "2"], ",", 
   FractionBox["127", "2"], ",", 
   FractionBox["129", "2"], ",", 
   FractionBox["131", "2"], ",", 
   FractionBox["133", "2"], ",", 
   FractionBox["135", "2"], ",", 
   FractionBox["137", "2"], ",", 
   FractionBox["139", "2"], ",", 
   FractionBox["141", "2"], ",", 
   FractionBox["143", "2"], ",", 
   FractionBox["145", "2"], ",", 
   FractionBox["147", "2"], ",", 
   FractionBox["149", "2"], ",", 
   FractionBox["151", "2"], ",", 
   FractionBox["153", "2"], ",", 
   FractionBox["155", "2"], ",", 
   FractionBox["157", "2"], ",", 
   FractionBox["159", "2"], ",", 
   FractionBox["161", "2"], ",", 
   FractionBox["163", "2"], ",", 
   FractionBox["165", "2"], ",", 
   FractionBox["167", "2"], ",", 
   FractionBox["169", "2"], ",", 
   FractionBox["171", "2"], ",", 
   FractionBox["173", "2"], ",", 
   FractionBox["175", "2"], ",", 
   FractionBox["177", "2"], ",", 
   FractionBox["179", "2"], ",", 
   FractionBox["181", "2"], ",", 
   FractionBox["183", "2"], ",", 
   FractionBox["185", "2"], ",", 
   FractionBox["187", "2"], ",", 
   FractionBox["189", "2"], ",", 
   FractionBox["191", "2"], ",", 
   FractionBox["193", "2"], ",", 
   FractionBox["195", "2"], ",", 
   FractionBox["197", "2"], ",", 
   FractionBox["199", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.671957491516254*^9, {3.6719575583146152`*^9, 3.671957575127034*^9}, 
   3.671957664476523*^9, 3.671958759085658*^9, 3.671961221489408*^9, {
   3.6719626506661*^9, 3.671962662436101*^9}, 3.674457451740326*^9, {
   3.6744576125398912`*^9, 3.674457616344298*^9}, 3.674461627096799*^9, 
   3.6744617001709003`*^9, 3.674461780825733*^9, 3.674461844650711*^9, 
   3.674462171117092*^9, 3.674462205925291*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sm1", "[", "t_", "]"}], ":=", 
  RowBox[{
   FractionBox["2", "L"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Pi]"}], "L"], "n"}], "]"}], "t"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "MSn"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sm2", "[", "t_", "]"}], ":=", 
  RowBox[{
   FractionBox["2", "L"], 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Pi]"}], "L"], "n"}], "]"}], "t"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "MSbarn"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.671945732791905*^9, 3.671945820349824*^9}, {
   3.671947459857539*^9, 3.671947496928694*^9}, {3.671947549029668*^9, 
   3.671947549096731*^9}, 3.6719476399358273`*^9, {3.671954814870254*^9, 
   3.6719548286896257`*^9}, {3.671954950309741*^9, 3.6719549647417517`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cfs", "[", "t_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", "/", "L"}], "//", "N"}], ")"}], "2"], "+", 
   RowBox[{
    RowBox[{"sm1", "[", "t", "]"}], 
    RowBox[{"sm2", "[", "t", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6719475551896276`*^9, 3.6719475741521893`*^9}, {
  3.671947929611471*^9, 3.671947957588415*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cfs", "[", "14", "]"}]], "Input",
 CellChangeTimes->{{3.6719569521720743`*^9, 3.6719569579848337`*^9}, {
  3.671956988170476*^9, 3.671956988294818*^9}}],

Cell[BoxData[
 RowBox[{"0.06814286860218878`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.003451677105705443`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.671956958674152*^9, 3.67195698860492*^9}, 
   3.6719572164976673`*^9, 3.671957366594468*^9, 3.6719573966932573`*^9, 
   3.671957664912676*^9, 3.671958759519712*^9, 3.671961221953405*^9, 
   3.67196266275671*^9, 3.674457451958728*^9, 3.67445761664404*^9, 
   3.674461627326226*^9, 3.67446170041371*^9, 3.6744617810511093`*^9, 
   3.67446184489214*^9, 3.674462171352549*^9, 3.6744622061635647`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["TD Limit", "Subsubsection",
 CellChangeTimes->{{3.67194545161872*^9, 3.671945454048925*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kL", "=", 
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"s", "/", "L"}]}], "//", "N"}]}], ";", 
  RowBox[{"kL", "/", "\[Pi]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kR", "=", 
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "nF"}], ")"}], "/", "L"}]}], "//", "N"}]}], ";", 
  RowBox[{"kR", "/", "\[Pi]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nmax", "=", "200"}], ";"}]}], "Input"],

Cell[BoxData["0.12`"], "Output",
 CellChangeTimes->{3.671957989225066*^9, 3.6719582453176947`*^9, 
  3.671958717920268*^9, 3.67195875957016*^9, 3.6719612219870367`*^9, 
  3.671962662787993*^9, 3.674457451981439*^9, 3.674457616667942*^9, 
  3.6744616273497353`*^9, 3.674461700454831*^9, 3.674461781085689*^9, 
  3.674461844930984*^9, 3.67446217137297*^9, 3.674462206203442*^9}],

Cell[BoxData["0.37000000000000005`"], "Output",
 CellChangeTimes->{3.671957989225066*^9, 3.6719582453176947`*^9, 
  3.671958717920268*^9, 3.67195875957016*^9, 3.6719612219870367`*^9, 
  3.671962662787993*^9, 3.674457451981439*^9, 3.674457616667942*^9, 
  3.6744616273497353`*^9, 3.674461700454831*^9, 3.674461781085689*^9, 
  3.674461844930984*^9, 3.67446217137297*^9, 3.674462206210412*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"kL", "=", "0"}], ";", "\[IndentingNewLine]", 
   RowBox[{"kR", "=", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"M", "/", "L"}]}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.671958002229985*^9, 3.67195802053962*^9}, 
   3.6719587572367353`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sum1", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", "t"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"kR", "-", "kL"}], ")"}]}], "\[Pi]"], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "\[ImaginaryI]"}], ")"}], "n"], 
       FractionBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"n", ",", "t"}], "]"}], 
        RowBox[{"n", " ", "\[Pi]"}]], "2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", " ", 
          RowBox[{"n", " ", "kR"}], "]"}], "-", 
         RowBox[{"Sin", "[", " ", 
          RowBox[{"n", " ", "kL"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}], "//", 
   "N"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sum2", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"BesselJ", "[", 
       RowBox[{"0", ",", "t"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"\[Pi]", " ", "-", "kR", "+", "kL"}], ")"}]}], "\[Pi]"], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ImaginaryI]", "n"], 
       FractionBox[
        RowBox[{"BesselJ", "[", 
         RowBox[{"n", ",", "t"}], "]"}], 
        RowBox[{"n", " ", "\[Pi]"}]], "2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"n", " ", "kL"}], "]"}], " ", "-", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"n", " ", "kR"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}], "//", 
   "N"}]}]}], "Input",
 CellChangeTimes->{{3.671944985108491*^9, 3.6719450597462997`*^9}, {
   3.6719452152753963`*^9, 3.671945285120491*^9}, {3.67194532102309*^9, 
   3.671945420680703*^9}, {3.671947664735358*^9, 3.671947683285874*^9}, 
   3.671947900483963*^9, {3.671955843742352*^9, 3.6719559709132233`*^9}, {
   3.6719566095521507`*^9, 3.671956639026569*^9}, {3.671956711304247*^9, 
   3.671956713798888*^9}, {3.671957431169578*^9, 3.67195743122764*^9}, {
   3.6719577024396353`*^9, 3.671957738754264*^9}, {3.671957953924222*^9, 
   3.6719579858659487`*^9}, {3.671958657012824*^9, 3.6719586599897614`*^9}, {
   3.671958703738351*^9, 3.671958712182592*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ctd", "[", "t_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"M", "/", "L"}], ")"}], "2"], "+", 
   RowBox[{
    RowBox[{"sum1", "[", "t", "]"}], 
    RowBox[{"sum2", "[", "t", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.671945228342359*^9, 3.671945230635148*^9}, {
  3.671945461182523*^9, 3.671945506871237*^9}, {3.671947939847327*^9, 
  3.671947942118882*^9}, {3.6719569651867657`*^9, 3.671956966085251*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ctd", "[", "14", "]"}]], "Input",
 CellChangeTimes->{{3.671956968858357*^9, 3.6719569842998877`*^9}}],

Cell[BoxData[
 RowBox[{"0.06813012791886801`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.00346296989355061`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.671956971054656*^9, 3.67195698464438*^9}, 
   3.671957216604458*^9, 3.671957366708407*^9, 3.671957396808177*^9, 
   3.671957664981654*^9, 3.671958245807482*^9, 3.671958718394771*^9, 
   3.6719587596830177`*^9, 3.671961222083728*^9, 3.67196266285436*^9, 
   3.674457452052919*^9, 3.674457616737527*^9, 3.6744616274257107`*^9, 
   3.674461700528112*^9, 3.674461781150559*^9, 3.674461845004675*^9, 
   3.674462171444209*^9, 3.67446220627282*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Luttinger", "Subsubsection",
 CellChangeTimes->{{3.6719480511709833`*^9, 3.671948052498726*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "kR"}], ",", 
     RowBox[{"-", "kL"}], ",", "kL", ",", "kR"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ss", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6719601052131844`*^9, 3.671960150466237*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CTL", "[", "t_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", "/", "L"}], "//", "N"}], ")"}], "2"], "-", " ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"kk", "[", 
            RowBox[{"[", "ia", "]"}], "]"}], "]"}], "-", 
          RowBox[{"Cos", "[", 
           RowBox[{"kk", "[", 
            RowBox[{"[", "jb", "]"}], "]"}], "]"}]}], ")"}], "t"}], "]"}], 
      RowBox[{"4", 
       SuperscriptBox["\[Pi]", "2"], 
       RowBox[{"ss", "[", 
        RowBox[{"[", "ia", "]"}], "]"}], 
       RowBox[{"ss", "[", 
        RowBox[{"[", "jb", "]"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"kk", "[", 
         RowBox[{"[", "ia", "]"}], "]"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"kk", "[", 
         RowBox[{"[", "jb", "]"}], "]"}], "]"}], 
       SuperscriptBox["t", "2"]}]], ",", 
     RowBox[{"{", 
      RowBox[{"ia", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"jb", ",", "1", ",", "4"}], "}"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"kk", "[", 
           RowBox[{"[", "ia", "]"}], "]"}], "]"}], "t"}], "]"}], 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
        RowBox[{"ss", "[", 
         RowBox[{"[", "ia", "]"}], "]"}], 
        RowBox[{"Sin", "[", 
         RowBox[{"kk", "[", 
          RowBox[{"[", "ia", "]"}], "]"}], "]"}], "t"}]], ",", 
      RowBox[{"{", 
       RowBox[{"ia", ",", "1", ",", "4"}], "}"}]}], "]"}], 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Cos", "[", 
       RowBox[{"t", "-", 
        RowBox[{"\[Pi]", "/", "4"}]}], "]"}]}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "\[Pi]", " ", "t"}], "]"}]]}]}]}]], "Input",
 CellChangeTimes->{
  3.671948055018058*^9, {3.671949414351811*^9, 3.6719495507347116`*^9}, {
   3.6719497275652227`*^9, 3.671949728540738*^9}, {3.671950067798476*^9, 
   3.671950118795002*^9}, {3.671950209759385*^9, 3.67195021149094*^9}, {
   3.671950269951189*^9, 3.671950353016775*^9}, {3.671950482080811*^9, 
   3.671950506514913*^9}, {3.6719506493805313`*^9, 3.671950740822727*^9}, {
   3.671950976054092*^9, 3.671951070708344*^9}, 3.671951118355158*^9, {
   3.671951202780328*^9, 3.671951234614937*^9}, {3.6719512782816887`*^9, 
   3.671951296089563*^9}, {3.671951416092536*^9, 3.671951444036072*^9}, {
   3.671959483771994*^9, 3.671959484861058*^9}, {3.67196016178469*^9, 
   3.671960278602283*^9}, {3.6719603254053173`*^9, 3.671960358127652*^9}, {
   3.671960400312694*^9, 3.671960516074188*^9}, {3.671960558210898*^9, 
   3.671960560006308*^9}, 3.671960628043831*^9, {3.671961433277076*^9, 
   3.671961433564548*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sTL1", "[", "t_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"kk", "[", 
          RowBox[{"[", "ia", "]"}], "]"}], "]"}], "t"}], "]"}], 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{"ss", "[", 
        RowBox[{"[", "ia", "]"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"kk", "[", 
         RowBox[{"[", "ia", "]"}], "]"}], "]"}], "t"}]], ",", 
     RowBox[{"{", 
      RowBox[{"ia", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sTL2", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Exp", "[", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"kk", "[", 
          RowBox[{"[", "ia", "]"}], "]"}], "]"}], "t"}], "]"}], 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{"ss", "[", 
        RowBox[{"[", "ia", "]"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"kk", "[", 
         RowBox[{"[", "ia", "]"}], "]"}], "]"}], "t"}]], ",", 
     RowBox[{"{", 
      RowBox[{"ia", ",", "1", ",", "4"}], "}"}]}], "]"}], " ", "+", 
   FractionBox[
    RowBox[{"2", 
     RowBox[{"Cos", "[", 
      RowBox[{"t", "-", 
       RowBox[{"\[Pi]", "/", "4"}]}], "]"}]}], 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "\[Pi]", " ", "t"}], "]"}]]}]}]}], "Input",
 CellChangeTimes->{{3.671960702212171*^9, 3.671960761978836*^9}, {
   3.671960874580308*^9, 3.6719608798439407`*^9}, {3.671961084183559*^9, 
   3.671961098449254*^9}, 3.671961365366928*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Subsubsection",
 CellChangeTimes->{{3.67194800840907*^9, 3.671948009836174*^9}, {
  3.674463317758477*^9, 3.674463319362947*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"asf", "=", 
   RowBox[{
   "Import", "[", 
    "\"\</Users/rpvlijm/Desktop/Rerun/HEIS_Szz_D_0.01_N_200_M_050_scan.raw_\
splitx12.asf\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asfT", "=", 
   RowBox[{"Transpose", "[", "asf", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asfre", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"asfT", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"asfT", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "//", "Transpose"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asfim", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"asfT", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"asfT", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "//", "Transpose"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.671962553721038*^9, 3.671962553937462*^9}, {
  3.671962593775778*^9, 3.671962606077703*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", "asfre", "]"}]], "Input"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.01388888888888889], 
     AbsoluteThickness[1.6], 
     LineBox[{{1.2634208096928043`, 0.08356473800833619}, {1.4, 
      0.06052515890789719}, {1.530967107090571, 0.0422435651550302}}], 
     LineBox[{{2.864376398497954, 0.0422435651550302}, {3., 
      0.05500815596789525}, {3.2, 0.07291307119449271}, {3.34450998513176, 
      0.08356473800833619}}], 
     LineBox[{{4.365631748196315, 0.08356473800833619}, {4.4, 
      0.08164970986288723}, {4.600000000000001, 0.0681448309438026}, {
      4.800000000000001, 0.05415824720241411}, {4.988381529349353, 
      0.0422435651550302}}], LineBox[CompressedData["
1:eJw9lHtY0+cZhoOoqFOxoCsiKBCOCjmQcA78niQFD8AQ2jp1leKBUAquWGWi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      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.0401775065123649},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{},
  PlotRange->{{0, 39.8}, {0.0422435651550302, 0.08356473800833619}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6719625695544243`*^9, 3.671962688106174*^9, 3.6744574202698603`*^9, 
   3.674457460645611*^9, 3.674457625550241*^9, 3.674461635908124*^9, 
   3.67446170897535*^9, 3.6744617893991213`*^9, 3.674461853774338*^9, {
   3.674462166143052*^9, 3.674462179800994*^9}, 3.6744622145877657`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tt", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"t", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", ".5", ",", "50", ",", ".1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fs", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tt", ",", 
      RowBox[{
       RowBox[{"Cfs", "[", "tt", "]"}], "//", "Re"}]}], "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"td", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tt", ",", 
      RowBox[{
       RowBox[{"Ctd", "[", "tt", "]"}], "//", "Re"}]}], "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TL", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tt", ",", 
      RowBox[{
       RowBox[{"CTL", "[", "tt", "]"}], "//", "Re"}]}], "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"{", 
   RowBox[{"fs", ",", "td", ",", "TL"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.674463321675426*^9, 3.674463326882965*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.006944444444444445], 
     AbsoluteThickness[1.6], 
     LineBox[{{1.4501953031398171`, 0.07257910767389834}, {1.5, 
      0.06525061929234806}, {1.6, 0.05182610030427301}, {1.6534336035880564`, 
      0.04546202841989043}}], 
     LineBox[{{3.041801175125058, 0.04546202841989043}, {3.1, 
      0.05011846485584786}, {3.2, 0.05811160752066115}, {3.3000000000000003`, 
      0.06585312799832091}, {3.392591244766967, 0.07257910767389834}}], 
     LineBox[{{4.778958367189346, 0.07257910767389834}, {4.8, 
      0.07138480700853463}, {4.9, 0.0655076378562323}, {5., 
      0.05960523752094778}, {5.1000000000000005`, 0.0538474684228779}, {5.2, 
      0.04839315924189452}, {5.258536005881484, 0.04546202841989043}}], 
     LineBox[CompressedData["
1:eJw9mHk8lekbxtUvVCgqTSLZd+IcDs7Buc5+TCZRidJmKxUlSk0bLdSkjVbS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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.006944444444444445], 
     AbsoluteThickness[1.6], 
     LineBox[{{1.4502372321561006`, 0.07257910767389834}, {1.5, 
      0.06525718872374042}, {1.6, 0.051833481153867884`}, {1.653499173611896, 
      0.04546202841989043}}], 
     LineBox[{{3.0416879656154503`, 0.04546202841989043}, {3.1, 
      0.05012700765200359}, {3.2, 0.05811918249506147}, {3.3000000000000003`, 
      0.0658596835263532}, {3.39251416524689, 0.07257910767389834}}], 
     LineBox[{{4.779133702411898, 0.07257910767389834}, {4.8, 
      0.07139521955764892}, {4.9, 0.06552050264104486}, {5., 
      0.05962075531841842}, {5.1000000000000005`, 0.05386578916075408}, {5.2, 
      0.048414375994242184`}, {5.258994207011947, 0.04546202841989043}}], 
     LineBox[CompressedData["
1:eJw9mHlcjekbxitFqMmShKR935fT3rnOfrSMrUhkG2XNlsGMpKSQkBESJdKi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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.006944444444444445], 
     AbsoluteThickness[1.6], 
     LineBox[{{1.5240130976906625`, 0.07257910767389834}, {1.6, 
      0.055105316603079185`}, {1.6427910922726634`, 0.04546202841989043}}], 
     LineBox[{{3.679867688256487, 0.04546202841989043}, {3.7, 
      0.04751504479992433}, {3.8000000000000003`, 0.056449377349647806`}, {
      3.9000000000000004`, 0.06392426042989166}, {4., 0.0697986110778538}, {
      4.066375603193318, 0.07257910767389834}}], 
     LineBox[{{4.541553240061861, 0.07257910767389834}, {4.6000000000000005`, 
      0.07044326703633637}, {4.7, 0.06564981188243185}, {4.8, 
      0.0599361735276766}, {4.9, 0.053538874712992984`}, {5., 
      0.046703981846963796`}, {5.017679441268374, 0.04546202841989043}}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQncMw3/baChmHdc+7u864Lbc/ewYEZByU3YofLhVf
YW9iDAKyDk9/aTkV66yynzUTBGQdRH+4lvR9X23PAAZyDl8mfD6jXrDWPj0N
BOQcZC7eXzFrwjqoeXIOLk6/A8rD1kPNk3f40DLNq/DQeqh58g5TNVX2G99Y
DzVPwUFBYm+R3DyYegUHK+5L+e9k1tuDjU9TcLhRHysbFr8Oql/BwVtj2/2O
wrVQ+xQcnN+mrtiXsAZqnqKDWhvft81Wq+3BxhkrOszXXL1Li3cV1L2KDgbc
n3MLnq6AmqfoEHmHxe7t+eX2HZwTbzzeqggPHwA774Jp
      "]], 
     LineBox[CompressedData["
1:eJw9mHk8lekbxiklLWhMiRZD9mzHco7lcK6znyzVpEhTadIqlRL5taqxJSUy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      "]], 
     LineBox[{{0.7412386733194489, 0.04546202841989043}, {0.7757207378246048, 
      0.07257910767389834}}]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.04410617445719003},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{888.14453125, Automatic},
  Method->{},
  PlotRange->{{0, 50.}, {0.04546202841989043, 0.07257910767389834}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.6744633440648813`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"tt", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"t", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", ".5", ",", "50", ",", ".1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fs", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tt", ",", 
      RowBox[{
       RowBox[{"Cfs", "[", "tt", "]"}], "//", "Im"}]}], "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"td", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tt", ",", 
      RowBox[{
       RowBox[{"Ctd", "[", "tt", "]"}], "//", "Im"}]}], "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TL", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tt", ",", 
      RowBox[{
       RowBox[{"CTL", "[", "tt", "]"}], "//", "Im"}]}], "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"{", 
   RowBox[{"fs", ",", "td", ",", "TL"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.67194759456892*^9, 3.671947598209597*^9}, {
  3.671948012772272*^9, 3.671948038446828*^9}, {3.6719480858122473`*^9, 
  3.67194808906389*^9}, {3.671949608876732*^9, 3.671949629916277*^9}, {
  3.671949758174534*^9, 3.671949813673966*^9}, {3.6719499267675543`*^9, 
  3.6719499533024273`*^9}, {3.671950015401277*^9, 3.6719500154662437`*^9}, {
  3.671950140636312*^9, 3.671950140697748*^9}, {3.671950492768931*^9, 
  3.671950492844851*^9}, {3.67195102675284*^9, 3.671951030650893*^9}, {
  3.671956512751095*^9, 3.671956552710682*^9}, {3.67196153307087*^9, 
  3.6719615335164213`*^9}, {3.6719627134914427`*^9, 3.6719627154249487`*^9}, {
  3.671962782024521*^9, 3.6719627823345757`*^9}, {3.674457406875957*^9, 
  3.6744574069792023`*^9}, {3.6744620874421883`*^9, 3.67446211434589*^9}, {
  3.674463137699765*^9, 3.674463175952635*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.006944444444444445], 
     AbsoluteThickness[1.6], 
     LineBox[{{2.297375636865514, -0.013337402029997893`}, {
      2.3, -0.012996627849367427`}, {
      2.4000000000000004`, -0.000580249180542797}, {2.5, 
      0.011011976817920181`}, {2.581189694992427, 0.019571729696623366`}}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQba7xkpkxX8DBpfFJ9xyuKfZnz4CAgEOJqQz/6V09
9ibGICDo8KdUd6vZ9wb7WTNBQNDBoV/Ex3t/hj0DGAg5vJuSlZ+fGrU/PQ0E
hBzEd5xnelZVth9inpDDQ1Vj/esFjfvBxhkLO+y4tXqH09HW/RDzhB02BV5/
1qzZsR9inojD/BflhcvndEDNE3FYnqfEFKbbDjVPxOGn9+Tl+38074e4T9Th
4ZqmVqegOqh5og6LojyKnj4vhJon5nC9c5vh+xpPqHliDgePiW+Mm54F9a+Y
g8vhYifXb3VQ/4o7rPn7K9JuTgfUv+IOZvbLJr+4N8H+TVFCwK9H4vDwAgA+
o48s
      "]], LineBox[CompressedData["
1:eJw1mHlczPsXxhNFtJGiLJXSvs5UUzNT88w+MlqHtFGTSJIWqSQlZIkuF/ci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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.006944444444444445], 
     AbsoluteThickness[1.6], 
     LineBox[{{2.2973656344009874`, -0.013337402029997893`}, {
      2.3, -0.012995359026751379`}, {
      2.4000000000000004`, -0.0005801895055716008}, {2.5, 
      0.011010783983599259`}, {2.5812107599377447`, 0.019571729696623366`}}], 
     LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQnawgYvgmT8DBpfFJ9xyuKfZnz4CAgMOrOw/dHuzo
sTcxBgFBB9+from/vzbYz5oJAoIOCxRfRsruzbBnAAMhB6Pk5m0NKVH709NA
QMiBuUx+X1Fl2X6IeUIOHd39xtPyG/eDjTMWdrh9cnvm1MOt+yHmCTvM4Nnr
363esR9inogD4xutu52zOqDmiTiY9Jqx2Gm3Q80Tcdh9++nPW9+a90PcJ+og
6O7LYO9fBzVP1GEDf+Bf9meFUPPEHPiD0tXVqzyh5ok5CFjfLAuZkgX1r5hD
t3T7s/5PdVD/ijvMVZ41TX1mB9S/4g49WdEhG+5MsG/J2bLE8rE4PLwAcGqK
LQ==
      "]], LineBox[CompressedData["
1:eJw1mHk8lPsXx7WXEqVboTD2iDBjm2HmM/uI7JU9S0iFSpuiqKREC23aS4s2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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.006944444444444445], 
     AbsoluteThickness[1.6], 
     LineBox[{{1.2539252858458863`, 0.019571729696623366`}, {1.3, 
      0.002186034993588207}, {1.3561513448197435`, -0.013337402029997893`}}], 
     LineBox[{{2.2686518849274795`, -0.013337402029997893`}, {
      2.3, -0.008695744020849763}, {2.4000000000000004`, 
      0.006873932040367884}, {2.4807578386823956`, 0.019571729696623366`}}], 
     LineBox[{{4.573809402903342, 0.019571729696623366`}, {
      4.6000000000000005`, 0.017508275964201323`}, {4.7, 
      0.010607508204181201`}, {4.8, 0.004839687174964154}, {4.9, 
      0.00031660139166442557`}, {5., -0.002894599075440665}, {
      5.1000000000000005`, -0.004771314290757273}, {
      5.2, -0.005334060495851761}, {
      5.300000000000001, -0.004643788480115653}, {
      5.4, -0.0027980859051519712`}, {5.5, 0.00007357610084193867}, {
      5.6000000000000005`, 0.003815368774104296}, {5.7, 
      0.008251203930344642}, {5.800000000000001, 0.013191194379501787`}, {5.9,
       0.01843826293692188}, {5.921160874968642, 0.019571729696623366`}}], 
     LineBox[CompressedData["
1:eJw1mHk8FPgfxun4FamkpNLhvsUYzDjnmXuE3ESSI0qRIoXWmSsUHVvRoSSU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      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{925.99609375, Automatic},
  Method->{},
  PlotRange->{{0, 50.}, {-0.013337402029997893`, 0.019571729696623366`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.671956526405026*^9, 3.671956558497591*^9, 3.671956623014674*^9, 
   3.6719566560306*^9, 3.671957014785655*^9, 3.6719572249656363`*^9, 
   3.671957375292892*^9, 3.671957405429784*^9, 3.671957446026471*^9, 
   3.671957670300247*^9, 3.671958765225854*^9, 3.671961227450935*^9, 
   3.671961569630814*^9, 3.671962687862011*^9, 3.671962733039798*^9, 
   3.671962906374365*^9, 3.674457460294176*^9, 3.674457625261807*^9, 
   3.6744616356336*^9, 3.674461708685063*^9, 3.674461789118215*^9, 
   3.674461853532104*^9, {3.674462104576849*^9, 3.6744621230209723`*^9}, 
   3.674462179672503*^9, 3.674462214454214*^9, {3.674463150676816*^9, 
   3.674463193771771*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"td", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tt", ",", 
      RowBox[{
       RowBox[{"Ctd", "[", "tt", "]"}], "//", "Re"}], ",", 
      RowBox[{
       RowBox[{"Ctd", "[", "tt", "]"}], "//", "Im"}]}], "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TL", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tt", ",", 
      RowBox[{
       RowBox[{"CTL", "[", "tt", "]"}], "//", "Re"}], ",", 
      RowBox[{
       RowBox[{"CTL", "[", "tt", "]"}], "//", "Im"}]}], "}"}], "//", 
    "Transpose"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.674463417105379*^9, 3.674463419951561*^9}, {
  3.6744638610961657`*^9, 3.674463887630739*^9}, {3.674463950309369*^9, 
  3.674464009994339*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/rpvlijm/Desktop/td.dat\>\"", ",", "td"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\</Users/rpvlijm/Desktop/TL.dat\>\"", ",", "TL"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.674463479052841*^9, 3.674463500134222*^9}, {
  3.674463610840683*^9, 3.674463639025292*^9}, {3.674463718893561*^9, 
  3.674463730116375*^9}, {3.674463788550316*^9, 3.674463812417316*^9}, {
  3.67446398788058*^9, 3.674463987962969*^9}, {3.674464060186076*^9, 
  3.674464070207849*^9}}],

Cell[BoxData["\<\"/Users/rpvlijm/Desktop/td.dat\"\>"], "Output",
 CellChangeTimes->{
  3.674463500691378*^9, {3.6744636148811617`*^9, 3.674463639577417*^9}, {
   3.6744637213789797`*^9, 3.674463730472456*^9}, {3.674463792039637*^9, 
   3.674463803298867*^9}, {3.6744640425400343`*^9, 3.674464070681972*^9}}],

Cell[BoxData["\<\"/Users/rpvlijm/Desktop/TL.dat\"\>"], "Output",
 CellChangeTimes->{
  3.674463500691378*^9, {3.6744636148811617`*^9, 3.674463639577417*^9}, {
   3.6744637213789797`*^9, 3.674463730472456*^9}, {3.674463792039637*^9, 
   3.674463803298867*^9}, {3.6744640425400343`*^9, 3.6744640707272263`*^9}}]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.6744636290830297`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.674463529428257*^9, 3.6744635313233633`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1611, 855},
WindowMargins->{{Automatic, 1455}, {Automatic, -89}},
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 29, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 112, 1, 92, "Title"],
Cell[CellGroupData[{
Cell[717, 27, 104, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[846, 32, 2204, 52, 114, "Input"],
Cell[3053, 86, 457, 7, 28, "Output"],
Cell[3513, 95, 458, 7, 28, "Output"],
Cell[3974, 104, 456, 7, 28, "Output"],
Cell[4433, 113, 1305, 34, 47, "Output"],
Cell[5741, 149, 3000, 84, 84, "Output"]
}, Open  ]],
Cell[8756, 236, 1171, 33, 86, "Input"],
Cell[9930, 271, 410, 12, 32, "Input"],
Cell[CellGroupData[{
Cell[10365, 287, 176, 3, 28, "Input"],
Cell[10544, 292, 563, 8, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11156, 306, 98, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[11279, 311, 504, 16, 63, "Input"],
Cell[11786, 329, 376, 5, 28, "Output"],
Cell[12165, 336, 391, 5, 28, "Output"]
}, Open  ]],
Cell[12571, 344, 300, 8, 46, "Input"],
Cell[12874, 354, 2390, 65, 88, "Input"],
Cell[15267, 421, 477, 12, 32, "Input"],
Cell[CellGroupData[{
Cell[15769, 437, 125, 2, 28, "Input"],
Cell[15897, 441, 608, 9, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16554, 456, 102, 1, 35, "Subsubsection"],
Cell[16659, 459, 436, 14, 46, "Input"],
Cell[17098, 475, 3013, 77, 52, "Input"],
Cell[20114, 554, 1753, 50, 92, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21904, 609, 144, 2, 35, "Subsubsection"],
Cell[22051, 613, 996, 31, 80, "Input"],
Cell[CellGroupData[{
Cell[23072, 648, 69, 1, 28, "Input"],
Cell[23144, 651, 4102, 78, 244, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27283, 734, 1071, 35, 97, "Input"],
Cell[28357, 771, 21048, 360, 605, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49442, 1136, 1855, 46, 97, "Input"],
Cell[51300, 1184, 22690, 390, 582, "Output"]
}, Open  ]],
Cell[74005, 1577, 765, 23, 46, "Input"],
Cell[CellGroupData[{
Cell[74795, 1604, 554, 11, 46, "Input"],
Cell[75352, 1617, 307, 4, 28, "Output"],
Cell[75662, 1623, 309, 4, 28, "Output"]
}, Open  ]],
Cell[75986, 1630, 71, 1, 28, "Input"],
Cell[76060, 1633, 94, 1, 28, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> figures/plotauto/plot.sh <==
filename="plot"
gnuplot << EOF
set terminal epslatex standalone color size 8.6cm,5.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set output "$filename.tex"
i= {0.0,1.0}
set size 1,1
#set xtics 5
#set mxtics 5
set yrange [-0.01:.08]
#set ytics 0.002
#set mytics 2
set multiplot
set xlabel "\$ t \$"
set ylabel "\$ \\\langle S^z(t)S^z(0) \\\rangle \$" offset 2,0
set key bottom right spacing 1.5 Left width -2
set samples 10000
set linestyle 1 ps 1.3 lw 1.5 lc rgb 'red' pt 1
set linestyle 2 lw 1 lc rgb 'black'
set linestyle 3 ps 1 lw .8 lc rgb 'navy' pt 2
set linestyle 4 lw .5 lc rgb 'navy'
set linestyle 5 ps 1 lw 1 lc rgb '#008080' pt 3
set linestyle 6 lw 1 lc rgb '#008080'
set label 1 "Real" at screen 0.16,0.97
set label 2 "Imag" at screen 0.58,0.97
set lmargin at screen 0.15
set rmargin at screen 0.57
set xrange[5:39.9]
unset key
plot 'HEIS_Szz_D_0.01_N_200_M_050_scan.raw_splitx24.asf' using 1:2 title "ABACUS" ls 5 w l, 'td.dat' using 1:2 title "Free fermions" ls 2 w l, 'TL.dat' using 1:2 title "NLL" ls 3 w l
set lmargin at screen 0.57
set rmargin at screen 0.99
set format y "
unset ylabel
set key top right spacing 1.5 Left width -2 samplen 2
plot 'HEIS_Szz_D_0.01_N_200_M_050_scan.raw_splitx24.asf' using 1:3 title "ABACUS" ls 5 w l,'td.dat' using 1:3 title "Free fermions" ls 2 w l, 'TL.dat' using 1:3 title "NLL" ls 3 w l
unset multiplot
EOF

#'../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.asf' using 1:2 title "" ls 4 w l ,\
#'../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.asf' using 1:2 title "" ls 6 w l, \

#'../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.asf' using 1:(-\$3) title "\$ \\\Delta=\\\frac{1}{2} \$" ls 4 w l ,\
#'../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.asf' using 1:(-\$3) title "\$ \\\Delta=1 \$" ls 2 w l, \

epstopdf $filename-inc.eps
#pdflatex &>/dev/null $filename.tex #supress output
pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/plotauto/vert.sh <==
filename="vert"
gnuplot << EOF
set terminal epslatex standalone color size 8.6cm,5.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set output "$filename.tex"
i= {0.0,1.0}
set size 1,1
set xrange [5:40]
#set xtics 5
#set mxtics 5
set yrange [-.07:.25]
set yrange [-0.02:.1]
#set yrange [0.05:0.07]
#set ytics 0.002
#set mytics 2
set multiplot
set xlabel "\$ t \$"
set ylabel "\$ \\\langle S^z(t)S^z(0) \\\rangle \$" offset 2,0
set key bottom right spacing 1.5 Left width -2
set samples 10000
set linestyle 1 ps 1.3 lw 1.5 lc rgb 'red' pt 1
set linestyle 2 lw 1 lc rgb 'black'
set linestyle 3 ps 1 lw .8 lc rgb 'navy' pt 2
set linestyle 4 lw .5 lc rgb 'navy'
set linestyle 5 ps 1 lw 1.5 lc rgb '#008080' pt 3
set linestyle 6 lw 1 lc rgb '#008080'
set label 1 "Real" at screen 0.16,0.97
set label 2 "Imag" at screen 0.16,0.52
set lmargin at screen 0.15
set rmargin at screen 0.99
set tmargin at screen 0.99
set bmargin at screen 0.55
set xrange[0:40]
plot 'td.dat' using 1:2 title "Free fermions" ls 2 w l, 'TL.dat' using 1:2 title "NLL" ls 3 w l
#, 'HEIS_Szz_D_0.01_N_200_M_050_scan.raw_splitx24.asf' using 1:2 title "ABACUS" ls 5 w l
set tmargin at screen 0.55
set bmargin at screen 0.1
#set format y "
#unset ylabel
set key top right spacing 1.5 Left width -2 samplen 2
unset key
plot 'td.dat' using 1:3 title "Free fermions" ls 2 w l, 'TL.dat' using 1:3 title "NLL" ls 3 w l
#, 'HEIS_Szz_D_0.01_N_200_M_050_scan.raw_splitx24.asf' using 1:3 title "ABACUS" ls 5 w l
unset multiplot
EOF

#'../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.asf' using 1:2 title "" ls 4 w l ,\
#'../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.asf' using 1:2 title "" ls 6 w l, \

#'../datamaster/HEIS_Szz_D_0.4999_N_200_M_050_scan.raw_splitx24.asf' using 1:(-\$3) title "\$ \\\Delta=\\\frac{1}{2} \$" ls 4 w l ,\
#'../datamaster/HEIS_Szz_D_1_N_200_M_050_scan.raw_splitx24.asf' using 1:(-\$3) title "\$ \\\Delta=1 \$" ls 2 w l, \

epstopdf $filename-inc.eps
#pdflatex &>/dev/null $filename.tex #supress output
pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/prefactors/original.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 8.6cm,6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set style line 5 lc rgb '#dd181f' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 4 lc rgb 'green' lt 1 lw 3 pt 7 ps 1.5   # --- blue
set style line 3 lc rgb 'blue' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 2 lc rgb '#0060ad' lt 1 lw 2 pt 7 ps 1.5   # --- blue
set style line 1 lc rgb 'black' lt 1 lw 3 pt 5 ps 1.5   # --- red
set style line 9 lc rgb "#406090" lt 1 lw 1.2
set style line 8 lc rgb "#dd181f" lt 1 lw 1.2
set output "$filename.tex"
#
set multiplot layout 2,2
set tmargin 0.4
set xrange [0:1]
set mxtics 2
set rmargin 1
set xlabel "\$ \\\Delta \$" offset 0,0.5
#set ylabel "\$ E \$" offset 2,0
unset key
set ylabel "\$ A^{aibj} \$" offset 1,0
set ytics 0.2
set mytics 2
plot 'Szzprefactors.dat' using 1:3 w l, '' using 1:4 w l, '' using 1:5 w l, '' using 1:6 w l, '' using 1:7 w l, '' using 1:8 w l
set ylabel "\$ \\\mu^{aibj} \$"
set ytics 0.5
set mytics 5
plot 'Szzprefactors.dat' using 1:7 w l, '' using 1:8 w l, '' using 1:9 w l, '' using 1:10 w l, '' using 1:11 w l, '' using 1:12 w l
set ylabel "\$ B^{aibj} \$"
set ytics 0.2
set mytics 2
plot 'Smpprefactors.dat' using 1:3 w l, '' using 1:4 w l, '' using 1:5 w l, '' using 1:6 w l
set ylabel "\$ \\\mu^{aibj} \$"
set ytics 0.5
set mytics 5
plot 'Smpprefactors.dat' using 1:7 w l, '' using 1:8 w l, '' using 1:9 w l, '' using 1:10 w l
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf



==> figures/prefactors/plot.sh <==
filename="multiplot"
gnuplot << EOF
set terminal epslatex standalone color size 1.3*8.6cm,1.3*.85*8.6cm "default" 8
#load "Figure_plotheader_epslatex.gnuplot"
set for [i=1:9] linetype i dt i
set style line 1 lc rgb 'black' lt 1 lw 1.5 pt 2 ps 1.5
set style line 2 lc rgb 'red' lt 1 lw 1.5 pt 5 ps 1.5
set style line 3 lc rgb 'navy' lt 1 lw 1.5 pt 7 ps 1.5
set style line 4 lc rgb '#008080' lt 1 lw 1.5 pt 5 ps 1.5
set style line 5 lc rgb '#dd181f' lt 5 lw 2.5 pt 5 ps 1.5
set style line 6 lc rgb '#0a480d' lt 1 lw 1.2 pt 5 ps 1.5
set style line 7 lc rgb '#0a480d' lt 7 lw 2.5 pt 5 ps 1.5
set style line 8 lc rgb 'black' lt 5 lw 2.5 pt 5 ps 1.5
set style line 9 lc rgb 'black' lt 3 lw 2.5 pt 5 ps 1.5
set output "$filename.tex"
#
set multiplot layout 2,2
set tmargin 0.4
set xrange [0:1]
set mxtics 2
set xlabel "\$ \\\Delta \$" offset 0,0.5
set ylabel "\$ A_{iajb} \$" offset 2,0
set ytics 0.2 offset 0.5
set mytics 2
set key samplen 1.2
set yrange [0.7:2]
set lmargin at screen 0.1
set rmargin at screen 0.49
plot 'Szzprefactors.dat' using 1:3 w l ls 1 title "\$  A_{0001},A_{1011}\$", '' using 1:4 w l ls 2 title "\$ A_{0010},A_{0111}\$", '' using 1:5 w l ls 3 title "\$ A_{0011}\$", '' using 1:6 w l ls 4 title "\$ A_{0110}\$"
#, '' using 1:4 w l ls 5, '' using 1:3 w l ls 6
set ylabel "\$ \\\mu_{iajb} \$"
set ytics 0.5
set mytics 5
set yrange [1.4:3]
set lmargin at screen 0.6
set rmargin at screen 0.99
plot 'Szzprefactors.dat' using 1:9 w l ls 1 title "\$ {\\\mu}_{0001},\\\mu_{1011}\$", '' using 1:10 w l ls 2 title "\$ {\\\mu}_{0010},\\\mu_{0111}\$", '' using 1:11 w l ls 3 title "\$ \\\mu_{0011}\$", '' using 1:12 w l ls 4 title "\$ {\\\mu}_{0110}\$"
#, '' using 1:13 w l, '' using 1:14 w l
set ylabel "\$ B_{ia \\\epsilon} \$"
set ytics 0.2
set mytics 2
set yrange [0.2:1.4]
set lmargin at screen 0.1
set rmargin at screen 0.49
plot 'Smpprefactors.dat' using 1:3 w l ls 1 title "\$ B_{00+}, B_{11-} \$", '' using 1:4 w l ls 2 title "\$ B_{01+}, B_{10-} \$", '' using 1:5 w l ls 3 title "\$ B_{10+}, B_{01-} \$", '' using 1:6 w l ls 4 title "\$ B_{11+}, B_{00-} \$"
set ylabel "\$ \\\mu_{ia \\\epsilon} \$" offset 0,0
set ytics 1
set mytics 2
set yrange [0.5:5]
set lmargin at screen 0.6
set rmargin at screen 0.99
plot 'Smpprefactors.dat' using 1:7 w l ls 1 title "\$ B_{00+}, B_{11-} \$", '' using 1:8 w l ls 2 title "\$ B_{01+}, B_{10-} \$", '' using 1:9 w l ls 3 title "\$ B_{10+}, B_{01-} \$", '' using 1:10 w l ls 4 title "\$ B_{11+}, B_{00-} \$"
unset multiplot
unset output 

EOF

epstopdf $filename-inc.eps
pdflatex &>/dev/null $filename.tex #supress output
#pdflatex $filename.tex


rm $filename-inc.eps
rm $filename-inc.pdf
rm $filename.tex
rm $filename.log
rm $filename.aux

open $filename.pdf


